Oscillating Multiple Giants

We propose a new example of the AdS/CFT correspondence between the system of multiple giant gravitons in AdS${}_5 \times {}$S${}^5$ and the operators with $O(N_c)$ dimensions in ${\cal N}=4$ super Yang-Mills. We first extend the mixing of huge operators on the Gauss graph basis in the $su(2)$ sector to all loops of the 't Hooft coupling, by demanding the commutation of perturbative Hamiltonians in an effective $U(p)$ theory, where $p$ corresponds to the number of giant gravitons. The all-loop dispersion relation remains gapless at any $\lambda$, which suggests that harmonic oscillators of the effective $U(p)$ theory should correspond to the classical motion of the D3-brane that is continuously connected to non-maximal giant gravitons.

==> anc/Effective_Up_paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    525464,      13957]
NotebookOptionsPosition[    499848,      13535]
NotebookOutlinePosition[    500244,      13551]
CellTagsIndexPosition[    500201,      13548]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Hamiltonian of effective U(p) theory", "Subtitle",
 CellChangeTimes->{{3.818325246559285*^9, 
  3.818325252690646*^9}},ExpressionUUID->"dd9c84bb-dead-48a8-ad38-\
255c87643e5b"],

Cell["\<\
This Mathematica file explains the weak coupling calculation of Section 3.
One should execute all the codes from top to bottom.\
\>", "Text",
 CellChangeTimes->{{3.817268185666655*^9, 3.817268225288702*^9}, {
   3.817269130509996*^9, 3.81726913051005*^9}, {3.817419141249627*^9, 
   3.8174191522855663`*^9}, {3.8194358328472013`*^9, 3.819435868860104*^9}, 
   3.819436032672825*^9, {3.8194361187480917`*^9, 3.819436129727331*^9}, {
   3.81943669666362*^9, 3.819436731166525*^9}, {3.8195119193226748`*^9, 
   3.819511923945614*^9}, {3.819517672271782*^9, 3.819517672721422*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8957f130-6203-4745-8251-f041ce74bb9e"],

Cell[CellGroupData[{

Cell["Notations and definitions", "Section",
 CellChangeTimes->{{3.8024649755739727`*^9, 3.802464979117717*^9}, {
   3.802465115211198*^9, 3.802465116583273*^9}, {3.806135063582609*^9, 
   3.8061350682717524`*^9}, {3.807107576772395*^9, 3.807107583149761*^9}, {
   3.807949304244351*^9, 3.80794931597745*^9}, 3.807950450616047*^9, {
   3.808255438091988*^9, 3.808255446832735*^9}, {3.810396681465157*^9, 
   3.810396684658285*^9}, {3.810582752803965*^9, 3.810582758428626*^9}, {
   3.818327617417121*^9, 3.8183276207769947`*^9}, {3.818329000474106*^9, 
   3.818329006121297*^9}, {3.8183290665451097`*^9, 
   3.81832906909875*^9}},ExpressionUUID->"0459c596-ba3a-4090-9562-\
87015de43c09"],

Cell[TextData[{
 "Our notation is:\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQfcHVWZ/10LIlJcQFBY6QgIBBQVhNAFqaFJaAEMvQhSEoqwoUkTjBRh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     "], {{0, 86.}, {1720., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{554.22373046875, Automatic},
   ImageSizeRaw->{1720., 86.},
   PlotRange->{{0, 1720.}, {0, 86.}}]], "Input",ExpressionUUID->
  "93f15519-686c-4f02-a983-3034f501f956"],
 "\n\nThe set of commuting charges at  l-loop  are\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQncVmP+/2d+Y+zLyG7ITiIJCWkhWbI0lmxJSoVKyVbGVlJEI0tNlJI1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     "], {{0, 122.}, {1546., 0}}, {0, 
     255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{492.8723510742187, Automatic},
   ImageSizeRaw->{1546., 122.},
   PlotRange->{{0, 1546.}, {0, 122.}}]], "Input",ExpressionUUID->
  "51994674-a7db-46cd-b497-8aa285f6a7b8"]
}], "Text",
 CellChangeTimes->{{3.817268185666655*^9, 3.817268225288702*^9}, {
   3.817269130509996*^9, 3.81726913051005*^9}, {3.817419141249627*^9, 
   3.8174191522855663`*^9}, {3.8194358328472013`*^9, 3.819435868860104*^9}, 
   3.819436032672825*^9, {3.8194361187480917`*^9, 3.819436129727331*^9}, {
   3.81943669666362*^9, 3.819436731166525*^9}, {3.8195119193226748`*^9, 
   3.819511923945614*^9}, {3.8195124829138937`*^9, 3.819512510290951*^9}, {
   3.81951264228261*^9, 3.819512703619178*^9}, {3.819512802179998*^9, 
   3.8195128281579123`*^9}, {3.819512965706205*^9, 3.819512974507532*^9}, {
   3.819513036912631*^9, 3.819513063933319*^9}, {3.819513230748334*^9, 
   3.8195132393441267`*^9}, {3.819517357410616*^9, 3.8195173585674677`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1be37665-f871-4209-a5ea-f0856fa80346"],

Cell[CellGroupData[{

Cell["Codes", "Subsection",
 CellChangeTimes->{{3.819512474300824*^9, 
  3.8195124755267267`*^9}},ExpressionUUID->"9fd94bfa-5c94-4bfe-8a4b-\
5ae546fcf5cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MF", "=", "MatrixForm"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Notation`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"k_", ",", "l_"}]]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
      TemplateBox[{
        RowBox[{"KroneckerDelta", "[", 
          RowBox[{"k_", ",", "l_"}], "]"}]},
       "NotationTemplateTag"]}], "]"}], ",", 
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["d", "a_"]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
      TemplateBox[{
        RowBox[{"d", "[", "a_", "]"}]},
       "NotationTemplateTag"]}], "]"}], ",", 
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        SubsuperscriptBox["d", "a_", "\[Dagger]"]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
      TemplateBox[{
        RowBox[{"dd", "[", "a_", "]"}]},
       "NotationTemplateTag"]}], "]"}], ",", 
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["h", 
         RowBox[{"i_", ",", "li_"}]]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
      TemplateBox[{
        RowBox[{"h", "[", 
          RowBox[{"i_", ",", "li_"}], "]"}]},
       "NotationTemplateTag"]}], "]"}]}], "}"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8024651186931753`*^9, 3.802465246048953*^9}, {
   3.802515926458323*^9, 3.802515944634921*^9}, {3.803292969767147*^9, 
   3.803293112070581*^9}, {3.803362068980508*^9, 3.8033620704704227`*^9}, {
   3.8033622625701113`*^9, 3.8033622628072433`*^9}, {3.807376140562511*^9, 
   3.8073761948206873`*^9}, {3.8079492448007727`*^9, 3.807949298370715*^9}, {
   3.807950444228215*^9, 3.807950454723467*^9}, {3.807952602886973*^9, 
   3.8079526039999313`*^9}, {3.807987380678327*^9, 3.8079874077643003`*^9}, {
   3.80798904805898*^9, 3.8079890501175632`*^9}, {3.80798908305875*^9, 
   3.8079890875133247`*^9}, {3.807989867261841*^9, 3.8079898709954863`*^9}, {
   3.8183295033726254`*^9, 3.818329503553401*^9}, 
   3.8195173452036457`*^9},ExpressionUUID->"ddc350ca-1004-495d-921b-\
6dbab6b0f90b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumericQ", "[", "nZ", "]"}], "^=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumericQ", "[", "d", "]"}], "^=", "False"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NumericQ", "[", "dd", "]"}], "^=", "False"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", "x___", "]"}], ":=", 
   RowBox[{"NonCommutativeMultiply", "[", "x", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"op1___", ",", 
     RowBox[{"Plus", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ",", "op2___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "A", ",", "op2"}], "]"}], "+", 
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "B", ",", "op2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"op1___", ",", 
     RowBox[{"Plus", "[", 
      RowBox[{"A1_", ",", "A2_", ",", "A3_"}], "]"}], ",", "op2___"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "A1", ",", "op2"}], "]"}], "+", 
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "A2", ",", "op2"}], "]"}], "+", 
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "A3", ",", "op2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"op1___", ",", 
     RowBox[{"A_", "?", "NumericQ"}], " ", ",", "op2___"}], "]"}], ":=", 
   RowBox[{"A", " ", 
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "op2"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"op1___", ",", 
     RowBox[{
      RowBox[{"A_", "?", "NumericQ"}], " ", "B_"}], ",", "op2___"}], "]"}], ":=", 
   RowBox[{"A", " ", 
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "B", ",", "op2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"op1___", ",", 
     RowBox[{"A_", " ", 
      RowBox[{"B_", "?", "NumericQ"}]}], " ", ",", "op2___"}], "]"}], ":=", 
   RowBox[{"B", " ", 
    RowBox[{"nc", "[", 
     RowBox[{"op1", ",", "A", ",", "op2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"dd", "[", "i_", "]"}], "]"}], ":=", 
   RowBox[{"dd", "[", "i", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{"d", "[", "i_", "]"}], "]"}], ":=", 
    RowBox[{"d", "[", "i", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"Distribute", "[", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "-", 
      RowBox[{"nc", "[", 
       RowBox[{"y", ",", "x"}], "]"}]}], "]"}]}], ";", 
   RowBox[{"subCCR", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{"op1___", ",", 
        RowBox[{"d", "[", "i_", "]"}], ",", 
        RowBox[{"dd", "[", "j_", "]"}], ",", "op2___"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"nc", "[", 
        RowBox[{"op1", ",", 
         RowBox[{"dd", "[", "j", "]"}], ",", 
         RowBox[{"d", "[", "i", "]"}], ",", "op2"}], "]"}], "-", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"i", ",", "j"}]], 
        RowBox[{"nc", "[", 
         RowBox[{"op1", ",", "op2"}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polyToList", "[", "poly_", "]"}], ":=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Expand", "[", 
         RowBox[{"poly", "+", "\[Omega]\[Omega]"}], "]"}]}], "]"}], "/.", 
      RowBox[{"\[Omega]\[Omega]", "\[Rule]", "0"}]}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"polyToCoeffList", "[", 
     RowBox[{"poly_", ",", "var_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"list", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Apply", "[", 
             RowBox[{"List", ",", 
              RowBox[{"Expand", "[", 
               RowBox[{"poly", "+", "\[Omega]\[Omega]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"\[Omega]\[Omega]", "\[Rule]", "0"}]}], ",", "0"}], 
          "]"}]}], ",", "coeffs"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"coeffs", "=", 
        RowBox[{"list", "/.", 
         RowBox[{
          RowBox[{"var", "[", "any___", "]"}], "\[Rule]", "1"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"coeffs", ",", 
          RowBox[{"list", "/", "coeffs"}]}], "}"}], "//", "Expand"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sortDD", "[", "ncpoly_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ncpoly", "===", "0"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cfLis", "=", 
          RowBox[{
           RowBox[{"polyToCoeffList", "[", 
            RowBox[{"ncpoly", ",", "NonCommutativeMultiply"}], "]"}], "/.", 
           RowBox[{"NonCommutativeMultiply", "\[Rule]", "List"}]}]}], ",", 
         "checkD", ",", "posDpDm", ",", "indDpDm", ",", "sortedD"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"checkD", "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"First", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"#", ",", "dd"}], "]"}], "&"}], "/@", 
               RowBox[{"cfLis", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], ",", 
            RowBox[{"Map", "[", 
             RowBox[{"First", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"#", ",", "d"}], "]"}], "&"}], "/@", 
               RowBox[{"cfLis", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"posDpDm", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"Min", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
           "checkD", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"And", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "<", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "posDpDm", ",", 
             
             RowBox[{"{", "1", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"indDpDm", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cfLis", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "nn", ",", 
                    RowBox[{";;", 
                    RowBox[{"posDpDm", "[", 
                    RowBox[{"[", 
                    RowBox[{"nn", ",", "1"}], "]"}], "]"}]}]}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"cfLis", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "nn", ",", 
                    RowBox[{
                    RowBox[{"posDpDm", "[", 
                    RowBox[{"[", 
                    RowBox[{"nn", ",", "2"}], "]"}], "]"}], ";;"}]}], "]"}], 
                  "]"}]}], "}"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"dd", "\[Rule]", "Plus"}], ",", 
                 RowBox[{"d", "\[Rule]", "Plus"}]}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"cfLis", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"sortedD", "=", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Map", "[", 
                  RowBox[{"dd", ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"{", "2", "}"}]}], "]"}], ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{"d", ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "&"}], "@", 
              RowBox[{"(", 
               RowBox[{"Transpose", "@", 
                RowBox[{"Map", "[", 
                 RowBox[{"Sort", ",", "indDpDm", ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}]}], "//", 
             "Transpose"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cfLis", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", 
            RowBox[{"Replace", "[", 
             RowBox[{
              RowBox[{"Join", "@@@", "sortedD"}], ",", 
              RowBox[{"List", "\[Rule]", "NonCommutativeMultiply"}], ",", 
              RowBox[{"{", "2", "}"}], ",", 
              RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<(dd,d) unsorted\>\"", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.808073858092085*^9, 3.808073865014982*^9}, {
   3.808077721779468*^9, 3.808077783328788*^9}, {3.808077916318083*^9, 
   3.8080779236509542`*^9}, {3.808078190833747*^9, 3.80807820679541*^9}, {
   3.808136683431789*^9, 3.8081367050212193`*^9}, {3.808149246364644*^9, 
   3.808149258478511*^9}, {3.80814932961544*^9, 3.808149363713476*^9}, {
   3.808149397061179*^9, 3.80814940976127*^9}, {3.8081504818228292`*^9, 
   3.80815050287132*^9}, {3.808150580021833*^9, 3.808150590686289*^9}, {
   3.8081506231226473`*^9, 3.80815062709282*^9}, {3.808150662567645*^9, 
   3.808150666018731*^9}, {3.808175953378728*^9, 3.808175967369979*^9}, 
   3.8083265110266247`*^9, {3.808326548137641*^9, 3.808326576319228*^9}, {
   3.808351518554216*^9, 3.808351543492709*^9}, 3.80835162303529*^9, {
   3.8083543027859163`*^9, 3.808354332979134*^9}, {3.808809028277563*^9, 
   3.8088090766396*^9}, 3.808809158091485*^9, {3.810394965283437*^9, 
   3.8103949750369663`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"785cbf22-dc2e-4f68-a835-087b6ce996bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Difference", " ", "operators"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DDn", "[", "0", "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dn", "[", "0", "]"}], ":=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DDn", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"nc", "@@", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dd", "[", "1", "]"}], "-", 
          RowBox[{"dd", "[", "2", "]"}]}], ",", "n"}], "]"}]}], "/;", 
      RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dn", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"nc", "@@", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", "1", "]"}], "-", 
          RowBox[{"d", "[", "2", "]"}]}], ",", "n"}], "]"}]}], "/;", 
      RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptJ]", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"dd", "[", "i", "]"}], "**", 
       RowBox[{"d", "[", "j", "]"}]}], "+", 
      RowBox[{
       RowBox[{"dd", "[", "j", "]"}], "**", 
       RowBox[{"d", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptJ]n", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"n", ",", "m"}], "]"}], 
         RowBox[{"Nest", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dd", "[", "1", "]"}], "**", "#"}], "&"}], ",", 
           RowBox[{"Nest", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"dd", "[", "2", "]"}], "**", "#"}], "&"}], ",", 
             RowBox[{"Nest", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "1", "]"}], "**", "#"}], "&"}], ",", 
               RowBox[{"Nest", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"d", "[", "2", "]"}], "**", "#"}], "&"}], ",", "1",
                  ",", "m"}], "]"}], ",", 
               RowBox[{"n", "-", "m"}]}], "]"}], ",", 
             RowBox[{"n", "-", "m"}]}], "]"}], ",", "m"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nc", "[", 
         RowBox[{"any___", ",", "1"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"nc", "[", "any", "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qn", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"DDn", "[", "a", "]"}], ",", 
       RowBox[{"\[ScriptJ]n", "[", "b", "]"}], ",", 
       RowBox[{"Dn", "[", "a", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hvec", "[", "loop_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"qn", "[", 
        RowBox[{"a", ",", 
         RowBox[{"loop", "-", "a"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "loop"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"with", " ", "i"}], ",", 
     RowBox[{"j", " ", "specified"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DDn", "[", 
      RowBox[{"0", ",", "i_", ",", "j_"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dn", "[", 
      RowBox[{"0", ",", "i_", ",", "j_"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DDn", "[", 
      RowBox[{"n_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"nc", "@@", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], "-", 
          RowBox[{"dd", "[", "j", "]"}]}], ",", "n"}], "]"}]}], "/;", 
      RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dn", "[", 
      RowBox[{"n_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"nc", "@@", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], "-", 
          RowBox[{"d", "[", "j", "]"}]}], ",", "n"}], "]"}]}], "/;", 
      RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptJ]n", "[", 
      RowBox[{"n_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"n", ",", "m"}], "]"}], 
         RowBox[{"Nest", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dd", "[", "i", "]"}], "**", "#"}], "&"}], ",", 
           RowBox[{"Nest", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"dd", "[", "j", "]"}], "**", "#"}], "&"}], ",", 
             RowBox[{"Nest", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "i", "]"}], "**", "#"}], "&"}], ",", 
               RowBox[{"Nest", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"d", "[", "j", "]"}], "**", "#"}], "&"}], ",", "1",
                  ",", "m"}], "]"}], ",", 
               RowBox[{"n", "-", "m"}]}], "]"}], ",", 
             RowBox[{"n", "-", "m"}]}], "]"}], ",", "m"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nc", "[", 
         RowBox[{"any___", ",", "1"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"nc", "[", "any", "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"commuting", " ", "charge"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"qn", "[", 
      RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"DDn", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], ",", 
       RowBox[{"\[ScriptJ]n", "[", 
        RowBox[{"b", ",", "i", ",", "j"}], "]"}], ",", 
       RowBox[{"Dn", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hvec", "[", 
      RowBox[{"loop_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"qn", "[", 
        RowBox[{"a", ",", 
         RowBox[{"loop", "-", "a"}], ",", "i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "loop"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"h", "-", 
     RowBox[{"function", " ", "for", " ", "sphere", " ", "giant"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hs", "[", 
      RowBox[{"i_", ",", "li_"}], "]"}], ":=", 
     RowBox[{"Nc", "+", "i", "-", "li"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.810553518031549*^9, 3.8105535990497427`*^9}, {
  3.810569939189663*^9, 3.8105699395824203`*^9}, {3.810569981005089*^9, 
  3.8105699811753817`*^9}, {3.810582789593532*^9, 3.8105828508152237`*^9}, {
  3.810583025150648*^9, 3.810583030336049*^9}, {3.818327836597169*^9, 
  3.818327882393729*^9}, {3.8183292462548447`*^9, 3.8183292612059402`*^9}, {
  3.818329383402196*^9, 3.818329383640127*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"94e39a56-e20b-4c86-9d15-c9fde93e3912"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"apply", " ", "d", " ", "and", " ", "dd"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "l1"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l1", "-", "1"}], ",", "l2", ",", "l3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "2", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "l2"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"l2", "-", "1"}], ",", "l3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "3", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", "l3"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", "l2", ",", 
        RowBox[{"l3", "-", "1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "1", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"1", ",", 
         RowBox[{"l1", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l1", "+", "1"}], ",", "l2", ",", "l3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "2", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", 
         RowBox[{"l2", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"l2", "+", "1"}], ",", "l3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "3", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", 
         RowBox[{"l3", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", "l2", ",", 
        RowBox[{"l3", "+", "1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "l1"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l1", "-", "1"}], ",", "l2", ",", "l3", ",", "l4"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "2", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "l2"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"l2", "-", "1"}], ",", "l3", ",", "l4"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "3", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", "l3"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", "l2", ",", 
        RowBox[{"l3", "-", "1"}], ",", "l4"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"d", "[", "4", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", "l4"}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", "l2", ",", "l3", ",", 
        RowBox[{"l4", "-", "1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "1", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"1", ",", 
         RowBox[{"l1", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l1", "+", "1"}], ",", "l2", ",", "l3", ",", "l4"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "2", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", 
         RowBox[{"l2", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"l2", "+", "1"}], ",", "l3", ",", "l4"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "3", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", 
         RowBox[{"l3", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", "l2", ",", 
        RowBox[{"l3", "+", "1"}], ",", "l4"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"act", "[", 
      RowBox[{
       RowBox[{"dd", "[", "4", "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", 
         RowBox[{"l4", "+", "1"}]}], "]"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"l1", ",", "l2", ",", "l3", ",", 
        RowBox[{"l4", "+", "1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"actP", "[", 
      RowBox[{
       RowBox[{"d", "[", "a_", "]"}], ",", "poly_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tabcF", "=", 
         RowBox[{"polyToCoeffList", "[", 
          RowBox[{"poly", ",", "F"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tabcF", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"act", "[", 
           RowBox[{
            RowBox[{"d", "[", "a", "]"}], ",", 
            RowBox[{"tabcF", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "nn"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"tabcF", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"actP", "[", 
      RowBox[{
       RowBox[{"dd", "[", "a_", "]"}], ",", "poly_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tabcF", "=", 
         RowBox[{"polyToCoeffList", "[", 
          RowBox[{"poly", ",", "F"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tabcF", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"act", "[", 
           RowBox[{
            RowBox[{"dd", "[", "a", "]"}], ",", 
            RowBox[{"tabcF", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "nn"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"tabcF", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"actDP", "[", 
      RowBox[{
       RowBox[{"d", "[", "a_", "]"}], ",", "poly_"}], "]"}], ":=", 
     RowBox[{"actP", "[", 
      RowBox[{
       RowBox[{"d", "[", "a", "]"}], ",", "poly"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"actDP", "[", 
      RowBox[{
       RowBox[{"dd", "[", "a_", "]"}], ",", "poly_"}], "]"}], ":=", 
     RowBox[{"actP", "[", 
      RowBox[{
       RowBox[{"d", "[", "a", "]"}], ",", "poly"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"actDP", "[", 
      RowBox[{"dnc_NonCommutativeMultiply", ",", "poly_"}], "]"}], ":=", 
     RowBox[{"Fold", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"actP", "[", 
         RowBox[{"#2", ",", "#1"}], "]"}], "&"}], ",", "poly", ",", 
       RowBox[{"List", "@@", "dnc"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"actHP", "[", 
      RowBox[{"dpoly_", ",", "fpoly_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tabcD", "=", 
         RowBox[{"polyToCoeffList", "[", 
          RowBox[{"dpoly", ",", "NonCommutativeMultiply"}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tabcD", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"actDP", "[", 
           RowBox[{
            RowBox[{"tabcD", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "nn"}], "]"}], "]"}], ",", "fpoly"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"tabcD", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{3.818329060549934*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"d19c75ff-7715-4ee4-bebb-02a311d4dc08"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conserved charges", "Section",
 CellChangeTimes->{{3.8024649755739727`*^9, 3.802464979117717*^9}, {
   3.802465115211198*^9, 3.802465116583273*^9}, {3.806135063582609*^9, 
   3.8061350682717524`*^9}, {3.807107576772395*^9, 3.807107583149761*^9}, {
   3.807949304244351*^9, 3.80794931597745*^9}, 3.807950450616047*^9, {
   3.808255438091988*^9, 3.808255446832735*^9}, {3.810396681465157*^9, 
   3.810396684658285*^9}, {3.810582752803965*^9, 3.810582758428626*^9}, {
   3.818327617417121*^9, 3.8183276207769947`*^9}, {3.819513851566587*^9, 
   3.81951385395042*^9}, {3.8195142747996607`*^9, 3.819514286375824*^9}, {
   3.819515004264566*^9, 3.819515021622367*^9}, {3.819515109867259*^9, 
   3.819515110531098*^9}, {3.81951538317456*^9, 
   3.819515385717391*^9}},ExpressionUUID->"1c05711d-5544-43fc-af88-\
11058658a4a4"],

Cell[TextData[{
 "First, we show the commutation of the conserved charges by observing  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      SubsuperscriptBox["H", 
       RowBox[{"a", ",", "12"}], 
       RowBox[{"(", "l", ")"}]], ",", 
      SubsuperscriptBox["H", 
       RowBox[{"b", ",", "12"}], 
       RowBox[{"(", 
        RowBox[{"l", "'"}], ")"}]]}], "]"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"5486d591-0534-4c91-9677-c0b39472cb88"],
 "  for various  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ",", "b"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "346c8ab9-c79f-419a-886b-8577040c56a4"],
 "  at  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", 
    RowBox[{"l", "'"}]}], TraditionalForm]],ExpressionUUID->
  "272890e5-ee3e-42a9-8902-fee6b21fbb5d"],
 "\nSecond, we show that at l-loop there are at most (l+1) conserved charges.\
\nWe assume that the l-loop dilatation should be a linear combnation of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Q", "~", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["d", "\[Dagger]"], ")"}], "k"]}], 
    SuperscriptBox["d", "k"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "acbb3b15-fcad-494a-84cc-5e119fd65a6f"],
 "  with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "\[LessEqual]", "l"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a8881a1a-4173-4ecb-8687-b66c2d28ac47"],
 "\nWe just need to solve the commutation with one-loop Hamiltonian  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{"Q", ",", 
      SubsuperscriptBox["H", 
       RowBox[{"a", ",", "12"}], 
       RowBox[{"(", "1", ")"}]]}], "]"}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e246cb9d-12a4-45c4-8eac-912efbad6780"],
 "  for this purpose. \nThe higher-loop commutation relations do not give \
stronger constraints."
}], "Text",
 CellChangeTimes->{{3.810585178600432*^9, 3.8105851978833723`*^9}, {
  3.8106625659283857`*^9, 3.8106625751220016`*^9}, {3.818327634647922*^9, 
  3.8183276430510807`*^9}, {3.818328217189001*^9, 3.818328345923278*^9}, {
  3.818328547468799*^9, 3.8183285506519547`*^9}, {3.8195132491629753`*^9, 
  3.8195132720106363`*^9}, {3.819515042436388*^9, 3.819515044483138*^9}, {
  3.819515095287978*^9, 3.819515107201973*^9}, {3.8195154709683857`*^9, 
  3.819515533405078*^9}, {3.819515657525097*^9, 3.819515665880329*^9}, {
  3.81951572693773*^9, 3.819515780531097*^9}, {3.819516159110503*^9, 
  3.819516240088258*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"6bcc6397-e8e3-4613-96d0-41baeb0f08e3"],

Cell[CellGroupData[{

Cell["Check commutation", "Subsection",
 CellChangeTimes->{{3.819515375850718*^9, 
  3.819515379968536*^9}},ExpressionUUID->"5e2fabb5-52c6-4d24-842e-\
bc90c7ec5959"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Hvec", "[", 
      RowBox[{"ind", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", ",", "4"}], "}"}]}], "]"}], "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.8195141566160727`*^9, 3.8195141758013678`*^9}, {
  3.81951512443747*^9, 3.8195151245714617`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"a5b124de-f238-4f58-af14-9cadf49acf4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["d", "2"], " ", 
       SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "1"], " ", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["d", "1"], "-", 
        SubscriptBox["d", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
        SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["d", "2"], " ", 
         SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
        RowBox[{
         SubscriptBox["d", "1"], " ", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "2"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["d", "1"], "-", 
        SubscriptBox["d", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
        SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["d", "2"], " ", 
         SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
        RowBox[{
         SubscriptBox["d", "1"], " ", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "1"], "-", 
         SubscriptBox["d", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "2"]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["d", "2"], " ", 
         SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
        RowBox[{
         SubscriptBox["d", "1"], " ", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "3"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["d", "1"], "-", 
        SubscriptBox["d", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
        SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "2"], " ", 
          SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
         RowBox[{
          SubscriptBox["d", "1"], " ", 
          SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "1"], "-", 
         SubscriptBox["d", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["d", "2"], " ", 
         SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
        RowBox[{
         SubscriptBox["d", "1"], " ", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "1"], "-", 
         SubscriptBox["d", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "3"]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["d", "2"], " ", 
         SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
        RowBox[{
         SubscriptBox["d", "1"], " ", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "4"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["d", "1"], "-", 
        SubscriptBox["d", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
        SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "2"], " ", 
          SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
         RowBox[{
          SubscriptBox["d", "1"], " ", 
          SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "3"]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "1"], "-", 
         SubscriptBox["d", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "2"], " ", 
          SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
         RowBox[{
          SubscriptBox["d", "1"], " ", 
          SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "1"], "-", 
         SubscriptBox["d", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["d", "2"], " ", 
         SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
        RowBox[{
         SubscriptBox["d", "1"], " ", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "1"], "-", 
         SubscriptBox["d", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
         SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "4"]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.81951417607402*^9, 3.819515124964839*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"f967348d-8815-4b59-925d-6062ef0680bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hvec", "[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Hvec", "[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortDD", "@", "%"}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.819513964123703*^9, 3.81951402399373*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"bf7492ce-c9b6-444b-a327-9e8db03d7c0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.819514025409836*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"0455a1c4-38a7-48cd-93eb-6ac71efb853a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"up", " ", "to", " ", "two", " ", "loop"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "ind", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ind", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"comm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Hvec", "[", 
                 RowBox[{"ind1", ",", "1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "k1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Hvec", "[", 
                 RowBox[{"ind2", ",", "1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "k2", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"ind1", "+", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k2", ",", 
            RowBox[{"ind2", "+", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ind1", ",", "ind2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ind2", ",", "ind"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"sortDD", ",", "%", ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "FS"}]}]}]], "Input",
 CellChangeTimes->{{3.819514058758659*^9, 3.819514064954297*^9}, {
   3.81951413458425*^9, 3.819514146281993*^9}, {3.8195141967276573`*^9, 
   3.819514237101104*^9}, {3.819514306728005*^9, 3.819514312788727*^9}, {
   3.819514369969459*^9, 3.819514372197419*^9}, 3.819514430494722*^9, {
   3.8195144611627083`*^9, 3.8195144614205923`*^9}, 3.819514519258954*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"bc24f94b-b16e-4caf-a3d2-e9a99ebbae0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.819514181333314*^9, 3.819514202348345*^9}, 
   3.819514249101454*^9, 3.8195143776064243`*^9, {3.819514442974506*^9, 
   3.819514462475246*^9}, 3.819514521679875*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"e3d23062-636e-4eeb-b530-8ec34a015103"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"up", " ", "to", " ", "three", " ", "loop"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "ind", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ind", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"comm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Hvec", "[", 
                  RowBox[{"ind1", ",", "1", ",", "2"}], "]"}], "[", 
                 RowBox[{"[", "k1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Hvec", "[", 
                  RowBox[{"ind2", ",", "1", ",", "2"}], "]"}], "[", 
                 RowBox[{"[", "k2", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"ind1", "+", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k2", ",", 
             RowBox[{"ind2", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ind1", ",", "ind2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ind2", ",", "ind"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"sortDD", ",", "%", ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "FS"}]}]}]], "Input",
 CellChangeTimes->{{3.819514058758659*^9, 3.819514064954297*^9}, {
  3.81951413458425*^9, 3.819514146281993*^9}, {3.8195141967276573`*^9, 
  3.81951424738378*^9}, {3.81951437510035*^9, 3.819514375730081*^9}, {
  3.819514432723822*^9, 3.8195144641648817`*^9}, {3.819514497646051*^9, 
  3.819514505868915*^9}, {3.8195149756017923`*^9, 3.819514977523891*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"f098b775-3f5c-4119-86ac-327218fa5d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.819514251267063*^9, 3.819514385592823*^9, 
  3.819514471540601*^9, 3.81951451421756*^9, 3.81951498497762*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"5f33a4c0-cc03-4253-97c8-0b8db1c3b077"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-loop", "Subsection",
 CellChangeTimes->{{3.807108712667674*^9, 3.807108715287901*^9}, {
   3.807112679160748*^9, 3.807112680623115*^9}, {3.80787948637967*^9, 
   3.8078794890230207`*^9}, {3.807897308080741*^9, 3.8078973137386007`*^9}, {
   3.8079954727357073`*^9, 3.80799548983604*^9}, {3.8080754502793922`*^9, 
   3.8080754512018557`*^9}, 3.808150719198471*^9, {3.808169983635276*^9, 
   3.808169984378004*^9}, 3.808254959177462*^9, {3.809093638255103*^9, 
   3.809093638986002*^9}, {3.810138405486321*^9, 3.810138408445848*^9}, {
   3.8195154350368032`*^9, 
   3.8195154354519033`*^9}},ExpressionUUID->"664a1a1a-15a6-456d-8053-\
d240249fa002"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"General", " ", 
    RowBox[{"basis", " ", "--"}], " ", "we", " ", "should", " ", "delete", 
    " ", "equivalent", " ", "combinations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tuples", "[", "1", "]"}], "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], ",", 
          RowBox[{"dd", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], ",", 
          RowBox[{"d", "[", "j", "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"tabcH1", "=", 
    RowBox[{
     RowBox[{"sortDD", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"nc", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"tuples", "[", "1", "]"}], "[", 
           RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"nn", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"tuples", "[", "1", "]"}]}]}], "}"}]}], "]"}]}], "//", 
     "DeleteDuplicates"}]}]}]}]], "Input",
 CellChangeTimes->{{3.808075042719593*^9, 3.808075127140255*^9}, {
  3.808150762985416*^9, 3.808150768833807*^9}, {3.8082549665671997`*^9, 
  3.808254968479649*^9}, {3.8082550980498743`*^9, 3.808255098398348*^9}, {
  3.809093675395014*^9, 3.8090936756174307`*^9}, {3.809093710496647*^9, 
  3.809093716424518*^9}, {3.80909480693544*^9, 3.8090948078554697`*^9}, {
  3.810138417705234*^9, 3.810138430811283*^9}, {3.819515794143374*^9, 
  3.8195157982386827`*^9}},ExpressionUUID->"f011b140-6522-405e-bbba-\
248a9a4e33c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8080750727944527`*^9, 3.808075132060665*^9}, 
   3.80807778803477*^9, 3.808077838169632*^9, 3.808150769673278*^9, 
   3.808167741295982*^9, 3.808173424807613*^9, 3.808255100513709*^9, 
   3.809093679697507*^9, 3.809093718343753*^9, 3.8099552577106447`*^9, 
   3.8101384312446747`*^9, 3.819515550353787*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"89e2f179-fffd-421b-b3b7-a78aa2d70931"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cf12", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["c", "nn"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", 
       RowBox[{"Length", "@", "tabcH1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.808254971380645*^9, 3.808254972009819*^9}, {
  3.80909374214117*^9, 3.809093744085284*^9}, {3.810138435593629*^9, 
  3.810138436012164*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"22c557b2-df01-40ef-b52f-8384bec24d97"],

Cell[CellGroupData[{

Cell["One-loop Hamiltonian in the general basis", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 3.808078395550111*^9}, {
   3.808150730268394*^9, 3.808150732439734*^9}, {3.8081683284154167`*^9, 
   3.808168330765067*^9}, {3.808255421251718*^9, 3.8082554253012867`*^9}, {
   3.809955405365375*^9, 3.809955413071354*^9}, {3.8101384570569963`*^9, 
   3.810138457968277*^9}, {3.819515614853218*^9, 3.8195156296357117`*^9}, 
   3.819515803940343*^9},ExpressionUUID->"e49d0d0a-3bf5-4900-8a0d-\
28c0796738b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"known", " ", "one"}], "-", 
    RowBox[{"loop", " ", "Hamiltonian"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cH1", "=", 
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dd", "[", "i", "]"}], "-", 
       RowBox[{"dd", "[", "j", "]"}]}], ",", 
      RowBox[{
       RowBox[{"d", "[", "i", "]"}], "-", 
       RowBox[{"d", "[", "j", "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.808075454300104*^9, 3.80807548288242*^9}, {
   3.80807717229775*^9, 3.808077185463736*^9}, {3.8081682895137167`*^9, 
   3.808168310933187*^9}, {3.808168522788656*^9, 3.808168596587453*^9}, {
   3.808254973756711*^9, 3.808254976937495*^9}, {3.8082551205592337`*^9, 
   3.808255127431814*^9}, {3.809093760288311*^9, 3.809093784159939*^9}, {
   3.8099551989913692`*^9, 3.8099552266996727`*^9}, 3.80995532798726*^9, 
   3.810138449735703*^9, {3.819515574298764*^9, 3.819515581047536*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"f5171c9e-7922-4c61-92a4-f76aac085c21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cH1", "-", 
      RowBox[{"cf12", ".", "tabcH1"}]}], "//.", "subCCR"}], "//", "sortDD"}], 
   "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Variables", "[", "tabcH1", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"cf12", "/.", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", "cf12"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.809955267774514*^9, 3.8099552995697937`*^9}, 
   3.809955386752095*^9, {3.810138460298319*^9, 3.8101384655522337`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"11a4d1ef-9cb6-4710-9ed5-0a9a8f5638e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    SubscriptBox["c", "1"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "3"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809955279093539*^9, 3.809955299974782*^9}, 
   3.809955392812234*^9, 3.8101384683176622`*^9, 3.819515583886964*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"80d721c3-4adf-4d2f-83f3-2f06777e2a89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.809955279093539*^9, 3.809955299974782*^9}, 
   3.809955392812234*^9, 3.8101384683176622`*^9, 3.819515583888658*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"e058f450-2ec2-429e-9424-c04c5d309452"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Commutation with one-loop Hamiltonian", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 3.808078395550111*^9}, {
  3.8195158171051292`*^9, 
  3.819515817524289*^9}},ExpressionUUID->"660fdfd9-a203-4a54-8990-\
ae748c5d6c50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabcm12", "=", 
   RowBox[{
    RowBox[{"sortDD", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"comm", "[", 
          RowBox[{"cH1", ",", 
           RowBox[{"tabcH1", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", 
           RowBox[{"Length", "@", "tabcH1"}]}], "}"}]}], "]"}], "//.", 
       "subCCR"}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.80807414856074*^9, 3.8080741909276133`*^9}, {
   3.808075300260516*^9, 3.808075301440353*^9}, 3.8080779365777884`*^9, {
   3.8080780543935957`*^9, 3.808078055817582*^9}, 3.808149301242433*^9, 
   3.808149429878108*^9, {3.8081508570606422`*^9, 3.80815086267269*^9}, {
   3.808255017575309*^9, 3.808255018831719*^9}, {3.809093809856498*^9, 
   3.809093813669155*^9}, {3.810138476690909*^9, 3.810138479652652*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"c959cb12-3de3-45db-bc7d-719e0987b4ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{
   SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
   SubscriptBox["d", "i"]}], "-", 
  RowBox[{
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"]}]}]}]], "Output",
 CellChangeTimes->{3.8082551419715242`*^9, 3.809093818993843*^9, 
  3.809955419867385*^9, 3.810138480145351*^9, 3.819515607648919*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"3e5673f5-fbdf-4998-9cc5-9bc83eba48d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"varcm12", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "tabcm12", "]"}], ",", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqcm12", "=", 
   RowBox[{
    RowBox[{"cf12", ".", "tabcm12"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffcm12", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"eqcm12", ",", "x"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "varcm12"}], "}"}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.8080742036747227`*^9, 3.808074260228422*^9}, {
  3.808074447118223*^9, 3.8080744543204613`*^9}, {3.8080753337509527`*^9, 
  3.808075338215908*^9}, {3.808150877844502*^9, 3.808150878355891*^9}, {
  3.8082550194981127`*^9, 3.8082550229282923`*^9}, {3.8101384956925097`*^9, 
  3.81013849612852*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"4d9413c1-356e-4ee6-8cb0-cc408ebb7814"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "+", 
    SubscriptBox["c", "3"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["c", "1"]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "+", 
    SubscriptBox["c", "4"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}]}], ",", 
   RowBox[{
    SubscriptBox["c", "1"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    SubscriptBox["c", "4"], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}]}], ",", 
   RowBox[{
    SubscriptBox["c", "2"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    SubscriptBox["c", "3"], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8082551431598053`*^9, 3.809093831782751*^9, 3.8099554199461317`*^9, {
   3.8101384853203163`*^9, 3.810138496798213*^9}, 3.819515607698401*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"941ac6bc-657c-4397-8a0f-a7b71a04b098"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"cf12", ",", 
    RowBox[{"DeleteDuplicates", "@", "coeffcm12"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8080743744862633`*^9, 3.808074396018825*^9}, {
   3.80807446715562*^9, 3.808074467536339*^9}, 3.808075362487701*^9, {
   3.808255029767213*^9, 3.808255030352971*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"0c7ee745-e2cb-4e08-b35d-d10295e8170c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{{3.808074378165107*^9, 3.808074396459865*^9}, 
   3.80807446801327*^9, 3.8080751552970753`*^9, 3.808075363251095*^9, 
   3.808077799144978*^9, 3.80807794523981*^9, 3.808078062466942*^9, 
   3.808150886796156*^9, 3.808167741513734*^9, 3.808173425089801*^9, 
   3.808255145699136*^9, 3.809093835084119*^9, 3.80995542001161*^9, 
   3.810138498915729*^9, 3.8195156077480392`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"802d1326-c818-421d-84e8-d80aab471741"]
}, Open  ]],

Cell[TextData[{
 "Find two solutions of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{"Q", ",", 
      SubscriptBox["H", "1"]}], "]"}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3c6622c6-a2a5-446c-99b3-dd2b896d4ab0"]
}], "Text",
 CellChangeTimes->{{3.819515867288753*^9, 3.81951589222965*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1d3d4b20-5e50-4368-89e4-cb2f53074079"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solcf12", "=", 
  RowBox[{"FS", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeleteDuplicates", "@", "coeffcm12"}], "\[Equal]", "0"}], ",", 
     "cf12"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.808074399821854*^9, 3.8080744071675777`*^9}, {
   3.808074470169313*^9, 3.808074489484448*^9}, {3.808075376265539*^9, 
   3.808075376627438*^9}, 3.8080779546487427`*^9, {3.808255030972563*^9, 
   3.808255032198505*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"2e82e9c2-0104-49ac-a370-5a4a031566ff"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    175, 71, 19860243475198249510, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8080779470808687`*^9, 3.808078063607028*^9, 
  3.808150889858942*^9, 3.808167741540303*^9, 3.8081734251115847`*^9, 
  3.808255147218205*^9, 3.8090938391265297`*^9, 3.809955420018236*^9, 
  3.810138501020878*^9, 3.8195156077538157`*^9},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"70d5737e-1c5c-4b4a-a9f3-5a7af334c6d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["c", "3"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "4"], "\[Rule]", 
     SubscriptBox["c", "1"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.808255147224944*^9, 3.8090938391605577`*^9, 
  3.809955420026325*^9, 3.810138501058754*^9, 3.8195156077606783`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"b825979e-dc7e-4862-a568-d0e80cfb4df7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eqcm12", "/.", 
    RowBox[{"First", "@", "solcf12"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.808074503772805*^9, 3.808074534574978*^9}, {
  3.8082550401644583`*^9, 3.808255040705502*^9}, {3.819515899905265*^9, 
  3.819515902973*^9}},ExpressionUUID->"e9c0f832-c85c-4614-a89f-dc3bce5db42b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.808074507721772*^9, 3.808074534946991*^9}, 
   3.8080779805578203`*^9, 3.808078066824613*^9, 3.808150892736751*^9, 
   3.8081677415678596`*^9, 3.808173425137465*^9, 3.808255148637967*^9, 
   3.8090938417346897`*^9, 3.809955420033641*^9, 3.810138503664443*^9, 
   3.8195156077905807`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"bef2b065-1ad4-47ee-b71f-c74d172f8922"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"cf12", "/.", 
  RowBox[{"First", "@", "solcf12"}]}], "\[IndentingNewLine]", 
 RowBox[{"tabvec12", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "1"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "2"]}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8080744849522257`*^9, 3.8080745262384157`*^9}, {
  3.80807457260238*^9, 3.808074589521102*^9}, {3.8080746347491837`*^9, 
  3.808074639191263*^9}, {3.808077990375885*^9, 3.808077993276435*^9}, {
  3.8080780760796623`*^9, 3.8080780870137863`*^9}, {3.808255041143338*^9, 
  3.8082550438294067`*^9}, {3.808255156357915*^9, 3.808255156579666*^9}, {
  3.809093850448406*^9, 3.809093852853139*^9}, {3.810138506706521*^9, 
  3.810138507030332*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"28f2aa4b-1a8e-44ab-8ca1-ccb37124ac78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["c", "1"], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "1"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.808150898657937*^9, 
   3.808167741591709*^9, 3.8081734251580877`*^9, {3.808255150510165*^9, 
   3.808255157255419*^9}, {3.809093843348221*^9, 3.8090938532393*^9}, 
   3.809955420101576*^9, 3.8101385080341587`*^9, 3.819515607796776*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"58ff3ff8-8172-4014-8dcf-bf643c15183f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.808150898657937*^9, 
   3.808167741591709*^9, 3.8081734251580877`*^9, {3.808255150510165*^9, 
   3.808255157255419*^9}, {3.809093843348221*^9, 3.8090938532393*^9}, 
   3.809955420101576*^9, 3.8101385080341587`*^9, 3.8195156077985573`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"7514f5fc-515c-4338-a746-5e6dadb2e1dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "result", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tabdvec12", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"nc", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"tabcH1", "[", 
             RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", "tabcH1"}]}], "}"}]}], "]"}], ".", "#"}], 
       "&"}], "/@", "tabvec12"}], "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8080747316242943`*^9, 3.808074744066133*^9}, {
  3.808074791067254*^9, 3.808074823069643*^9}, {3.808074924773377*^9, 
  3.808074939074498*^9}, {3.808255046026078*^9, 3.808255047792481*^9}, {
  3.8090938627099752`*^9, 3.809093870594575*^9}, {3.810138517538913*^9, 
  3.8101385228822317`*^9}, {3.8195159115015182`*^9, 3.819515914841599*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"8df7f77c-b4bc-4779-83f3-b8117933a05d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808150903734914*^9, 
   3.808167741598317*^9, 3.8081734251633053`*^9, 3.808255159892331*^9, 
   3.809093871832883*^9, 3.809955420167391*^9, 3.810138523658836*^9, 
   3.8195156078098516`*^9, 3.81951591535406*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"e51a46a4-1f34-4901-b9ef-7752453b7e49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["d", "i"], " ", 
     SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "j"], " ", 
     SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["d", "j"], " ", 
     SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "i"], " ", 
     SubsuperscriptBox["d", "j", "\[Dagger]"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808150903734914*^9, 
   3.808167741598317*^9, 3.8081734251633053`*^9, 3.808255159892331*^9, 
   3.809093871832883*^9, 3.809955420167391*^9, 3.810138523658836*^9, 
   3.8195156078098516`*^9, 3.819515915355392*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"40d3c3f7-ecec-4114-ad8b-933a1a08e96c"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2-loop", "Subsection",
 CellChangeTimes->{{3.807108712667674*^9, 3.807108715287901*^9}, {
   3.807112679160748*^9, 3.807112680623115*^9}, {3.80787948637967*^9, 
   3.8078794890230207`*^9}, {3.807897308080741*^9, 3.8078973137386007`*^9}, {
   3.8079954727357073`*^9, 3.80799548983604*^9}, {3.8080754502793922`*^9, 
   3.8080754512018557`*^9}, 3.808150719198471*^9, {3.808169983635276*^9, 
   3.808169984378004*^9}, 3.808254959177462*^9, {3.809093638255103*^9, 
   3.809093638986002*^9}, {3.8195154368697042`*^9, 
   3.819515439142064*^9}},ExpressionUUID->"4bb9c49a-ab52-4467-983c-\
9fa220c705e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"General", " ", 
    RowBox[{"basis", " ", "--"}], " ", "we", " ", "should", " ", "delete", 
    " ", "equivalent", " ", "combinations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tuples", "[", "2", "]"}], "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], ",", 
          RowBox[{"dd", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], ",", 
          RowBox[{"dd", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], ",", 
          RowBox[{"d", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], ",", 
          RowBox[{"d", "[", "j", "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"tabcH2", "=", 
    RowBox[{
     RowBox[{"sortDD", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"nc", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"tuples", "[", "2", "]"}], "[", 
           RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"nn", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"tuples", "[", "2", "]"}]}]}], "}"}]}], "]"}]}], "//", 
     "DeleteDuplicates"}]}]}]}]], "Input",
 CellChangeTimes->{{3.808075042719593*^9, 3.808075127140255*^9}, {
   3.808150762985416*^9, 3.808150768833807*^9}, {3.8082549665671997`*^9, 
   3.808254968479649*^9}, {3.8082550980498743`*^9, 3.808255098398348*^9}, {
   3.809093675395014*^9, 3.8090936756174307`*^9}, {3.809093710496647*^9, 
   3.809093716424518*^9}, {3.80909480693544*^9, 3.8090948078554697`*^9}, 
   3.819515933912839*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"d603ee09-764b-495e-bbca-e6b25b558dab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8080750727944527`*^9, 3.808075132060665*^9}, 
   3.80807778803477*^9, 3.808077838169632*^9, 3.808150769673278*^9, 
   3.808167741295982*^9, 3.808173424807613*^9, 3.808255100513709*^9, 
   3.809093679697507*^9, 3.809093718343753*^9, 3.8099552577106447`*^9, 
   3.810382251667184*^9, 3.819515935563448*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"042fd8d8-7578-4b9e-89fc-894585897f3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cf12", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["c", "nn"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", 
       RowBox[{"Length", "@", "tabcH2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.808254971380645*^9, 3.808254972009819*^9}, {
  3.80909374214117*^9, 3.809093744085284*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"45bab1dc-6360-455c-89ac-ab92d85f411a"],

Cell[CellGroupData[{

Cell["One- and Two-loop Hamiltonians in the general basis", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 3.808078395550111*^9}, {
  3.808150730268394*^9, 3.808150732439734*^9}, {3.8081683284154167`*^9, 
  3.808168330765067*^9}, {3.808255421251718*^9, 3.8082554253012867`*^9}, {
  3.809955405365375*^9, 3.809955413071354*^9}, {3.819515955399517*^9, 
  3.8195159694267673`*^9}},ExpressionUUID->"66305444-b22f-410b-a2b8-\
8484f3d0b689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "find", " ", "two", " ", "more", " ", "commuting", " ", 
     "charges", " ", "at", " ", "two"}], "-", "loop"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cH1", "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dd", "[", "i", "]"}], "-", 
        RowBox[{"dd", "[", "j", "]"}]}], ",", 
       RowBox[{
        RowBox[{"d", "[", "i", "]"}], "-", 
        RowBox[{"d", "[", "j", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cH1b", "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cH2b", "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "**", 
         RowBox[{"d", "[", "j", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dd", "[", "j", "]"}], "**", 
         RowBox[{"d", "[", "i", "]"}]}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.808075454300104*^9, 3.80807548288242*^9}, {
   3.80807717229775*^9, 3.808077185463736*^9}, {3.8081682895137167`*^9, 
   3.808168310933187*^9}, {3.808168522788656*^9, 3.808168596587453*^9}, {
   3.808254973756711*^9, 3.808254976937495*^9}, {3.8082551205592337`*^9, 
   3.808255127431814*^9}, {3.809093760288311*^9, 3.809093784159939*^9}, {
   3.8099551989913692`*^9, 3.8099552266996727`*^9}, 3.80995532798726*^9, {
   3.819515991881385*^9, 3.819516006989497*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"f4341590-8fb1-4981-a081-8c3f58f89c31"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"cH1", ",", "cH2b"}], "]"}], "//.", "subCCR"}], "//", 
  "sortDD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"cH1b", ",", "cH2b"}], "]"}], "//.", "subCCR"}], "//", 
  "sortDD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"cH1b", ",", "cH1"}], "]"}], "//.", "subCCR"}], "//", 
  "sortDD"}]}], "Input",
 CellChangeTimes->{{3.808075494020441*^9, 3.808075502844611*^9}, {
   3.808077203933552*^9, 3.808077204115553*^9}, {3.808150697759695*^9, 
   3.808150699288528*^9}, {3.8081683165801067`*^9, 3.808168319267568*^9}, {
   3.8082549778950777`*^9, 3.8082549797276773`*^9}, 3.808255130367174*^9, {
   3.809093761929215*^9, 3.809093765449744*^9}, {3.809955232438641*^9, 
   3.809955243777629*^9}, {3.809955330787986*^9, 3.809955332902094*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"34dee106-96d7-47e6-86cf-c4187d20108a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8080755035087347`*^9, 3.808077204331962*^9, 3.8081507007211227`*^9, 
   3.8081507740172367`*^9, 3.8081677413484783`*^9, 3.808168322128147*^9, 
   3.808168584827137*^9, 3.808173424905239*^9, 3.808255130958447*^9, {
   3.809093767153862*^9, 3.809093790445302*^9}, 3.809955244244162*^9, 
   3.809955334461784*^9, 3.810382251785844*^9, 3.819516010563258*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"1c4e590a-4fce-4a98-b680-8fa136efdb10"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8080755035087347`*^9, 3.808077204331962*^9, 3.8081507007211227`*^9, 
   3.8081507740172367`*^9, 3.8081677413484783`*^9, 3.808168322128147*^9, 
   3.808168584827137*^9, 3.808173424905239*^9, 3.808255130958447*^9, {
   3.809093767153862*^9, 3.809093790445302*^9}, 3.809955244244162*^9, 
   3.809955334461784*^9, 3.810382251785844*^9, 3.819516010588921*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"d3428e87-3c89-432a-be2e-8efe73762fba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8080755035087347`*^9, 3.808077204331962*^9, 3.8081507007211227`*^9, 
   3.8081507740172367`*^9, 3.8081677413484783`*^9, 3.808168322128147*^9, 
   3.808168584827137*^9, 3.808173424905239*^9, 3.808255130958447*^9, {
   3.809093767153862*^9, 3.809093790445302*^9}, 3.809955244244162*^9, 
   3.809955334461784*^9, 3.810382251785844*^9, 3.819516010590601*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"afc15401-6c73-4a21-9cee-4c3991fa2cfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cH1b", "-", 
      RowBox[{"cf12", ".", "tabcH2"}]}], "//.", "subCCR"}], "//", "sortDD"}], 
   "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Variables", "[", "tabcH2", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"cf12", "/.", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", "cf12"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.809955267774514*^9, 3.8099552995697937`*^9}, 
   3.809955386752095*^9},
 CellLabel->
  "In[193]:=",ExpressionUUID->"e947716f-f048-4844-a4ee-f6ec77d90e46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    SubscriptBox["c", "1"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "2"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "4"]}], ",", 
   RowBox[{"4", "-", 
    SubscriptBox["c", "5"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "6"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "7"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "8"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "9"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809955279093539*^9, 3.809955299974782*^9}, 
   3.809955392812234*^9, 3.810382251828648*^9, 3.819516010596518*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"b1f9fa0b-13bd-45a9-b015-9353fa4a4895"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"-", "2"}], ",", "1", ",", 
    RowBox[{"-", "2"}], ",", "4", ",", 
    RowBox[{"-", "2"}], ",", "1", ",", 
    RowBox[{"-", "2"}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.809955279093539*^9, 3.809955299974782*^9}, 
   3.809955392812234*^9, 3.810382251828648*^9, 3.819516010598847*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"779a21d6-25fc-4262-b957-af3835ed2d0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cH2b", "-", 
      RowBox[{"cf12", ".", "tabcH2"}]}], "//.", "subCCR"}], "//", "sortDD"}], 
   "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Variables", "[", "tabcH2", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"cf12", "/.", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", "cf12"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.808077212633654*^9, 3.8080772141246233`*^9}, {
   3.8080772841916847`*^9, 3.808077463283947*^9}, {3.8080776283523273`*^9, 
   3.808077656650077*^9}, 3.808150705939636*^9, {3.808254980586001*^9, 
   3.808254983147397*^9}, {3.809093796322233*^9, 3.809093802733367*^9}, {
   3.8099553373368063`*^9, 3.809955342916472*^9}, 3.8099553892834463`*^9},
 CellLabel->
  "In[196]:=",ExpressionUUID->"f7de81d1-4d2a-42cc-9de3-fa76325df8b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["c", "1"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "3"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "5"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "6"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "7"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "8"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "9"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8080773189129257`*^9, 3.808077327699095*^9}, {
   3.808077368146463*^9, 3.808077396023205*^9}, {3.808077427603383*^9, 
   3.808077463871413*^9}, {3.808077628946168*^9, 3.808077657194621*^9}, 
   3.8081508372183123`*^9, 3.80816774139657*^9, 3.808168605659779*^9, 
   3.8081734249815483`*^9, 3.808255132889205*^9, {3.809093797749977*^9, 
   3.809093803417844*^9}, 3.809955302447482*^9, {3.809955337764303*^9, 
   3.809955343635139*^9}, 3.809955393709959*^9, 3.810382251840046*^9, 
   3.819516010627163*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"28ec4d49-bd17-4634-b871-774d4f44c9f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", 
    RowBox[{"-", "2"}], ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8080773189129257`*^9, 3.808077327699095*^9}, {
   3.808077368146463*^9, 3.808077396023205*^9}, {3.808077427603383*^9, 
   3.808077463871413*^9}, {3.808077628946168*^9, 3.808077657194621*^9}, 
   3.8081508372183123`*^9, 3.80816774139657*^9, 3.808168605659779*^9, 
   3.8081734249815483`*^9, 3.808255132889205*^9, {3.809093797749977*^9, 
   3.809093803417844*^9}, 3.809955302447482*^9, {3.809955337764303*^9, 
   3.809955343635139*^9}, 3.809955393709959*^9, 3.810382251840046*^9, 
   3.819516010628766*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"ae3da61c-adb7-43d3-ab3e-9fff859f565f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Commutation with one-loop", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 
  3.808078395550111*^9}},ExpressionUUID->"e981ad3d-fedb-46c6-aa08-\
0959d1e5c867"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabcm12", "=", 
   RowBox[{
    RowBox[{"sortDD", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"comm", "[", 
          RowBox[{"cH1", ",", 
           RowBox[{"tabcH2", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", 
           RowBox[{"Length", "@", "tabcH2"}]}], "}"}]}], "]"}], "//.", 
       "subCCR"}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.80807414856074*^9, 3.8080741909276133`*^9}, {
   3.808075300260516*^9, 3.808075301440353*^9}, 3.8080779365777884`*^9, {
   3.8080780543935957`*^9, 3.808078055817582*^9}, 3.808149301242433*^9, 
   3.808149429878108*^9, {3.8081508570606422`*^9, 3.80815086267269*^9}, {
   3.808255017575309*^9, 3.808255018831719*^9}, {3.809093809856498*^9, 
   3.809093813669155*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"8aa8fa68-a961-4103-9584-145c57569334"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"2", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}]}]], "Output",
 CellChangeTimes->{3.8082551419715242`*^9, 3.809093818993843*^9, 
  3.809955419867385*^9, 3.8103822519011927`*^9, 3.8195160173502817`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"9a1a0698-8c7b-4079-ac4b-94cc26ed2306"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"varcm12", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "tabcm12", "]"}], ",", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqcm12", "=", 
   RowBox[{
    RowBox[{"cf12", ".", "tabcm12"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffcm12", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"eqcm12", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "varcm12"}], "}"}]}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", 
   RowBox[{";;", "5"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8080742036747227`*^9, 3.808074260228422*^9}, {
  3.808074447118223*^9, 3.8080744543204613`*^9}, {3.8080753337509527`*^9, 
  3.808075338215908*^9}, {3.808150877844502*^9, 3.808150878355891*^9}, {
  3.8082550194981127`*^9, 3.8082550229282923`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"808417b7-63a4-4074-8b9f-307c321f881d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "+", 
    SubscriptBox["c", "4"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SubscriptBox["c", "1"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "+", 
    SubscriptBox["c", "5"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "+", 
    SubscriptBox["c", "6"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    SubscriptBox["c", "5"], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "5"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "7"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "4"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "6"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "8"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "8"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8082551431598053`*^9, 3.809093831782751*^9, 
  3.8099554199461317`*^9, 3.8103822519092627`*^9, 3.8195160173969173`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"11909eb5-0088-474a-9fee-1d81fb6c7746"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"cf12", ",", 
    RowBox[{"DeleteDuplicates", "@", "coeffcm12"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8080743744862633`*^9, 3.808074396018825*^9}, {
   3.80807446715562*^9, 3.808074467536339*^9}, 3.808075362487701*^9, {
   3.808255029767213*^9, 3.808255030352971*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"e52b84e3-7221-4587-bdf8-b822f8e7f779"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9"}], "}"}]], "Output",
 CellChangeTimes->{{3.808074378165107*^9, 3.808074396459865*^9}, 
   3.80807446801327*^9, 3.8080751552970753`*^9, 3.808075363251095*^9, 
   3.808077799144978*^9, 3.80807794523981*^9, 3.808078062466942*^9, 
   3.808150886796156*^9, 3.808167741513734*^9, 3.808173425089801*^9, 
   3.808255145699136*^9, 3.809093835084119*^9, 3.80995542001161*^9, 
   3.810382251969749*^9, 3.819516017435378*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"044b8308-a1e0-4c8f-9811-f5d566628ec9"]
}, Open  ]],

Cell[TextData[{
 "Find three solutions of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{"Q", ",", 
      SubscriptBox["H", "1"]}], "]"}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "29fdbb99-f94d-470c-8193-aaa8743b0acc"]
}], "Text",
 CellChangeTimes->{{3.819515867288753*^9, 3.81951589222965*^9}, {
  3.819516068424436*^9, 3.819516069482292*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"0f4a601d-868f-4c45-9f01-ce11632518a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solcf12", "=", 
  RowBox[{"FS", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeleteDuplicates", "@", "coeffcm12"}], "\[Equal]", "0"}], ",", 
     "cf12"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.808074399821854*^9, 3.8080744071675777`*^9}, {
   3.808074470169313*^9, 3.808074489484448*^9}, {3.808075376265539*^9, 
   3.808075376627438*^9}, 3.8080779546487427`*^9, {3.808255030972563*^9, 
   3.808255032198505*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"4e92ddd0-2042-4414-9fa0-5ab30bf5f6f4"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    206, 72, 19860243475198249510, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8080779470808687`*^9, 3.808078063607028*^9, 
  3.808150889858942*^9, 3.808167741540303*^9, 3.8081734251115847`*^9, 
  3.808255147218205*^9, 3.8090938391265297`*^9, 3.809955420018236*^9, 
  3.810382251977395*^9, 3.8195160174410667`*^9},
 CellLabel->
  "During evaluation of \
In[206]:=",ExpressionUUID->"57477ff1-c575-4f44-a04f-4c5cf3344436"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["c", "3"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "1"]}], "+", 
        SubscriptBox["c", "5"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "4"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "6"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "7"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "1"]}], "+", 
        SubscriptBox["c", "5"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "8"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "9"], "\[Rule]", 
     SubscriptBox["c", "1"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.808255147224944*^9, 3.8090938391605577`*^9, 
  3.809955420026325*^9, 3.8103822519851*^9, 3.8195160174477367`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"debcbe53-07db-4034-bf13-df0e054844de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eqcm12", "/.", 
    RowBox[{"First", "@", "solcf12"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.808074503772805*^9, 3.808074534574978*^9}, {
  3.8082550401644583`*^9, 3.808255040705502*^9}, {3.8195160357685738`*^9, 
  3.819516038421479*^9}},ExpressionUUID->"4501cdf6-2903-4353-8598-\
02741a212bf6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.808074507721772*^9, 3.808074534946991*^9}, 
   3.8080779805578203`*^9, 3.808078066824613*^9, 3.808150892736751*^9, 
   3.8081677415678596`*^9, 3.808173425137465*^9, 3.808255148637967*^9, 
   3.8090938417346897`*^9, 3.809955420033641*^9, 3.810382252042509*^9, 
   3.819516017482952*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"342e318f-dd89-49bd-9b62-014a00da2417"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"cf12", "/.", 
  RowBox[{"First", "@", "solcf12"}]}], "\[IndentingNewLine]", 
 RowBox[{"tabvec12", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "1"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "2"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "5"]}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8080744849522257`*^9, 3.8080745262384157`*^9}, {
  3.80807457260238*^9, 3.808074589521102*^9}, {3.8080746347491837`*^9, 
  3.808074639191263*^9}, {3.808077990375885*^9, 3.808077993276435*^9}, {
  3.8080780760796623`*^9, 3.8080780870137863`*^9}, {3.808255041143338*^9, 
  3.8082550438294067`*^9}, {3.808255156357915*^9, 3.808255156579666*^9}, {
  3.809093850448406*^9, 3.809093852853139*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"f4ba9856-8d70-42cb-a4ff-5956ee9ceace"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["c", "1"], ",", 
   SubscriptBox["c", "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "1"]}], "+", 
      SubscriptBox["c", "5"]}], ")"}]}], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "5"], ",", 
   SubscriptBox["c", "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "1"]}], "+", 
      SubscriptBox["c", "5"]}], ")"}]}], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "1"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.808150898657937*^9, 
   3.808167741591709*^9, 3.8081734251580877`*^9, {3.808255150510165*^9, 
   3.808255157255419*^9}, {3.809093843348221*^9, 3.8090938532393*^9}, 
   3.809955420101576*^9, 3.810382252050735*^9, 3.819516017488983*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"db511356-28a4-41ad-b345-1cd725c45a12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "1", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.808150898657937*^9, 
   3.808167741591709*^9, 3.8081734251580877`*^9, {3.808255150510165*^9, 
   3.808255157255419*^9}, {3.809093843348221*^9, 3.8090938532393*^9}, 
   3.809955420101576*^9, 3.810382252050735*^9, 3.8195160174910297`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"719f6e4a-5171-4e7f-b815-0d3eb9662a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "result", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tabdvec12", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"nc", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"tabcH2", "[", 
             RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", "tabcH2"}]}], "}"}]}], "]"}], ".", "#"}], 
       "&"}], "/@", "tabvec12"}], "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8080747316242943`*^9, 3.808074744066133*^9}, {
  3.808074791067254*^9, 3.808074823069643*^9}, {3.808074924773377*^9, 
  3.808074939074498*^9}, {3.808255046026078*^9, 3.808255047792481*^9}, {
  3.8090938627099752`*^9, 3.809093870594575*^9}, {3.819516060382721*^9, 
  3.819516060607669*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"7305b527-6c5a-4f75-965e-8fe837b229fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "j"]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808150903734914*^9, 
   3.808167741598317*^9, 3.8081734251633053`*^9, 3.808255159892331*^9, 
   3.809093871832883*^9, 3.809955420167391*^9, 3.8103822521152687`*^9, 
   3.819516017498702*^9, 3.819516062359189*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"481365d6-d995-40e1-bda7-56bdf29f4263"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["d", "i"], "-", 
      SubscriptBox["d", "j"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["d", "i"], "+", 
      SubscriptBox["d", "j"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "-", 
      SubsuperscriptBox["d", "j", "\[Dagger]"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "+", 
      SubsuperscriptBox["d", "j", "\[Dagger]"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "j"], " ", 
        SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "i"], " ", 
        SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808150903734914*^9, 
   3.808167741598317*^9, 3.8081734251633053`*^9, 3.808255159892331*^9, 
   3.809093871832883*^9, 3.809955420167391*^9, 3.8103822521152687`*^9, 
   3.819516017498702*^9, 3.819516062361828*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"27f6bdca-3559-435d-8987-f151aa767097"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-loop", "Subsection",
 CellChangeTimes->{{3.807108712667674*^9, 3.807108715287901*^9}, {
   3.807112679160748*^9, 3.807112680623115*^9}, {3.80787948637967*^9, 
   3.8078794890230207`*^9}, {3.807897308080741*^9, 3.8078973137386007`*^9}, {
   3.8079954727357073`*^9, 3.80799548983604*^9}, {3.8080754502793922`*^9, 
   3.8080754512018557`*^9}, 3.808150719198471*^9, {3.808169983635276*^9, 
   3.808169984378004*^9}, {3.8091556148805227`*^9, 3.8091556214907417`*^9}, {
   3.819515440615963*^9, 
   3.8195154463878508`*^9}},ExpressionUUID->"272464a0-cbd0-48d3-95fa-\
97ad1488ed69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"General", " ", 
    RowBox[{"basis", " ", "--"}], " ", "we", " ", "should", " ", "delete", 
    " ", "equivalent", " ", "combinations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tuples", "[", "3", "]"}], "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], ",", 
          RowBox[{"dd", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], ",", 
          RowBox[{"dd", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], ",", 
          RowBox[{"dd", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], ",", 
          RowBox[{"d", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], ",", 
          RowBox[{"d", "[", "j", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "i", "]"}], ",", 
          RowBox[{"d", "[", "j", "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"tabcH3", "=", 
    RowBox[{
     RowBox[{"sortDD", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"nc", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"tuples", "[", "3", "]"}], "[", 
           RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"nn", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"tuples", "[", "3", "]"}]}]}], "}"}]}], "]"}]}], "//", 
     "DeleteDuplicates"}]}]}]}]], "Input",
 CellChangeTimes->{{3.808075042719593*^9, 3.808075127140255*^9}, {
   3.808150762985416*^9, 3.808150768833807*^9}, {3.809155643407577*^9, 
   3.809155649390151*^9}, 3.8195162504165993`*^9},
 CellLabel->
  "In[217]:=",ExpressionUUID->"5665d566-fcc9-48cc-984c-389105674679"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}], ",", 
   RowBox[{
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8080750727944527`*^9, 3.808075132060665*^9}, 
   3.80807778803477*^9, 3.808077838169632*^9, 3.808150769673278*^9, 
   3.808167741295982*^9, 3.808173424807613*^9, 3.8091556516486797`*^9, 
   3.809263595645617*^9, 3.809264509839772*^9, 3.8092645805027657`*^9, 
   3.810373114811511*^9, 3.8195162517249947`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"d93a6f46-9e06-4095-9112-baeed6c4f6b9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cf13", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["c", "nn"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", 
       RowBox[{"Length", "@", "tabcH3"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.809155658128037*^9, 3.8091556601516647`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"d62747f8-f557-4f51-8449-a60ae154a69d"],

Cell[CellGroupData[{

Cell["Known commuting charges in the general basis", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 3.808078395550111*^9}, {
  3.808150730268394*^9, 3.808150732439734*^9}, {3.8081683284154167`*^9, 
  3.808168330765067*^9}, {3.8195162648046217`*^9, 
  3.819516301004348*^9}},ExpressionUUID->"3a9d90e9-6e04-4a3b-b13b-\
247d7881662a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"summary", " ", "of", " ", "two"}], "-", 
    RowBox[{"loop", " ", "results"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cH2", "[", "1", "]"}], "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cH2", "[", "2", "]"}], "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "**", 
         RowBox[{"d", "[", "j", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dd", "[", "j", "]"}], "**", 
         RowBox[{"d", "[", "i", "]"}]}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"almost", " ", "cubic", " ", "of", " ", "H1"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cH3", "[", "1", "]"}], "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "H2", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cH3", "[", "2", "]"}], "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "**", 
         RowBox[{"d", "[", "j", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dd", "[", "j", "]"}], "**", 
         RowBox[{"d", "[", "i", "]"}]}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"almost", " ", "square", " ", "of", " ", "H2"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cH3", "[", "3", "]"}], "=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "-", 
         RowBox[{"dd", "[", "j", "]"}]}], ")"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"dd", "[", "i", "]"}], "**", 
         RowBox[{"dd", "[", "i", "]"}], "**", 
         RowBox[{"d", "[", "j", "]"}], "**", 
         RowBox[{"d", "[", "j", "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"dd", "[", "i", "]"}], "**", 
          RowBox[{"dd", "[", "j", "]"}], "**", 
          RowBox[{"d", "[", "i", "]"}], "**", 
          RowBox[{"d", "[", "j", "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"dd", "[", "j", "]"}], "**", 
         RowBox[{"dd", "[", "j", "]"}], "**", 
         RowBox[{"d", "[", "i", "]"}], "**", 
         RowBox[{"d", "[", "i", "]"}]}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "-", 
         RowBox[{"d", "[", "j", "]"}]}], ")"}]}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.808075454300104*^9, 3.80807548288242*^9}, {
   3.80807717229775*^9, 3.808077185463736*^9}, {3.8081682895137167`*^9, 
   3.808168310933187*^9}, {3.808168522788656*^9, 3.808168596587453*^9}, {
   3.8092640086503563`*^9, 3.809264043319111*^9}, {3.809264092948997*^9, 
   3.809264195482232*^9}, 3.809264442450177*^9, 3.8092644925243597`*^9, {
   3.810373051599769*^9, 3.8103731115270367`*^9}, {3.8195162752882*^9, 
   3.819516275749093*^9}, {3.819516543417341*^9, 3.819516571214719*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"277e8987-0e8d-4f0e-b9e4-015e1efa5bc3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"cH1", ",", 
     RowBox[{"cH3", "[", "1", "]"}]}], "]"}], "//.", "subCCR"}], "//", 
  "sortDD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"cH1", ",", 
     RowBox[{"cH3", "[", "2", "]"}]}], "]"}], "//.", "subCCR"}], "//", 
  "sortDD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"cH1", ",", 
     RowBox[{"cH3", "[", "3", "]"}]}], "]"}], "//.", "subCCR"}], "//", 
  "sortDD"}]}], "Input",
 CellChangeTimes->{{3.808075494020441*^9, 3.808075502844611*^9}, {
  3.808077203933552*^9, 3.808077204115553*^9}, {3.808150697759695*^9, 
  3.808150699288528*^9}, {3.8081683165801067`*^9, 3.808168319267568*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"62a42092-df54-454c-b0b9-374c957d7260"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8080755035087347`*^9, 3.808077204331962*^9, 
  3.8081507007211227`*^9, 3.8081507740172367`*^9, 3.8081677413484783`*^9, 
  3.808168322128147*^9, 3.808168584827137*^9, 3.808173424905239*^9, 
  3.8091556717264967`*^9, 3.809155704014656*^9, 3.8092635957300053`*^9, 
  3.809264197099495*^9, 3.809264445879776*^9, 3.809264512195853*^9, 
  3.809264585290362*^9, 3.810373118235855*^9, 3.8195162795919113`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"f647a9a4-dd01-4837-9242-6c5efe5071fa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8080755035087347`*^9, 3.808077204331962*^9, 
  3.8081507007211227`*^9, 3.8081507740172367`*^9, 3.8081677413484783`*^9, 
  3.808168322128147*^9, 3.808168584827137*^9, 3.808173424905239*^9, 
  3.8091556717264967`*^9, 3.809155704014656*^9, 3.8092635957300053`*^9, 
  3.809264197099495*^9, 3.809264445879776*^9, 3.809264512195853*^9, 
  3.809264585290362*^9, 3.810373118235855*^9, 3.8195162796232967`*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"5be63fb2-e1e9-4d3b-a3db-00603621a582"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8080755035087347`*^9, 3.808077204331962*^9, 
  3.8081507007211227`*^9, 3.8081507740172367`*^9, 3.8081677413484783`*^9, 
  3.808168322128147*^9, 3.808168584827137*^9, 3.808173424905239*^9, 
  3.8091556717264967`*^9, 3.809155704014656*^9, 3.8092635957300053`*^9, 
  3.809264197099495*^9, 3.809264445879776*^9, 3.809264512195853*^9, 
  3.809264585290362*^9, 3.810373118235855*^9, 3.819516279624744*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"61452640-9cf9-4440-8482-e910731168e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cH3", "[", "1", "]"}], "-", 
      RowBox[{"cf13", ".", "tabcH3"}]}], "//.", "subCCR"}], "//", "sortDD"}], 
   "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Variables", "[", "tabcH3", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csol", "[", "1", "]"}], "=", 
  RowBox[{"cf13", "/.", 
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", "cf13"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{
  3.8092642157282667`*^9, {3.8103731222589417`*^9, 3.810373129109437*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"09e45a96-61f3-46c8-9c03-b642f3f9ed8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    SubscriptBox["c", "1"]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    SubscriptBox["c", "2"]}], ",", 
   RowBox[{"3", "-", 
    SubscriptBox["c", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    SubscriptBox["c", "5"]}], ",", 
   RowBox[{"9", "-", 
    SubscriptBox["c", "6"]}], ",", 
   RowBox[{
    RowBox[{"-", "9"}], "-", 
    SubscriptBox["c", "7"]}], ",", 
   RowBox[{"3", "-", 
    SubscriptBox["c", "8"]}], ",", 
   RowBox[{"3", "-", 
    SubscriptBox["c", "9"]}], ",", 
   RowBox[{
    RowBox[{"-", "9"}], "-", 
    SubscriptBox["c", "10"]}], ",", 
   RowBox[{"9", "-", 
    SubscriptBox["c", "11"]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    SubscriptBox["c", "12"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "13"]}], ",", 
   RowBox[{"3", "-", 
    SubscriptBox["c", "14"]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    SubscriptBox["c", "15"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8092642173777847`*^9, 3.809264447915367*^9, {3.809264500296896*^9, 
   3.809264513510762*^9}, 3.809264587177825*^9, 3.810373152348234*^9, 
   3.819516279659718*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"7c860a9f-bb6b-442f-8aa4-97943c0e7ad5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "3"}], ",", "3", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "3"}], ",", "9", ",", 
   RowBox[{"-", "9"}], ",", "3", ",", "3", ",", 
   RowBox[{"-", "9"}], ",", "9", ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "1"}], ",", "3", ",", 
   RowBox[{"-", "3"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8092642173777847`*^9, 3.809264447915367*^9, {3.809264500296896*^9, 
   3.809264513510762*^9}, 3.809264587177825*^9, 3.810373152348234*^9, 
   3.81951627966155*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"4c65f9c3-c472-4bb5-b7a7-db450f6eb988"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cH3", "[", "2", "]"}], "-", 
      RowBox[{"cf13", ".", "tabcH3"}]}], "//.", "subCCR"}], "//", "sortDD"}], 
   "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Variables", "[", "tabcH3", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csol", "[", "2", "]"}], "=", 
  RowBox[{"cf13", "/.", 
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", "cf13"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.808077212633654*^9, 3.8080772141246233`*^9}, {
   3.8080772841916847`*^9, 3.808077463283947*^9}, {3.8080776283523273`*^9, 
   3.808077656650077*^9}, 3.808150705939636*^9, 3.809264225972261*^9, {
   3.8103731321718693`*^9, 3.810373139189486*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"b69631a1-f115-4174-ab06-7b1280b75dd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["c", "1"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "3"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "4"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "5"]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    SubscriptBox["c", "6"]}], ",", 
   RowBox[{"5", "-", 
    SubscriptBox["c", "7"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "8"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "9"]}], ",", 
   RowBox[{"5", "-", 
    SubscriptBox["c", "10"]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    SubscriptBox["c", "11"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "12"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "13"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    SubscriptBox["c", "14"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "15"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8080773189129257`*^9, 3.808077327699095*^9}, {
   3.808077368146463*^9, 3.808077396023205*^9}, {3.808077427603383*^9, 
   3.808077463871413*^9}, {3.808077628946168*^9, 3.808077657194621*^9}, 
   3.8081508372183123`*^9, 3.80816774139657*^9, 3.808168605659779*^9, 
   3.808173424980751*^9, 3.80915570698438*^9, 3.80926359577838*^9, {
   3.80926420848532*^9, 3.809264228754138*^9}, 3.8092644489792213`*^9, 
   3.809264588364656*^9, 3.810373153288638*^9, 3.819516279668017*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"0537ed25-8fec-49e4-92a8-e10e85ddd175"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "4"}], ",", "5", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", "5", ",", 
   RowBox[{"-", "4"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8080773189129257`*^9, 3.808077327699095*^9}, {
   3.808077368146463*^9, 3.808077396023205*^9}, {3.808077427603383*^9, 
   3.808077463871413*^9}, {3.808077628946168*^9, 3.808077657194621*^9}, 
   3.8081508372183123`*^9, 3.80816774139657*^9, 3.808168605659779*^9, 
   3.808173424980751*^9, 3.80915570698438*^9, 3.80926359577838*^9, {
   3.80926420848532*^9, 3.809264228754138*^9}, 3.8092644489792213`*^9, 
   3.809264588364656*^9, 3.810373153288638*^9, 3.819516279669688*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"81cae1e1-159f-4cfe-ba82-0b48e9f7e4e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cH3", "[", "3", "]"}], "-", 
      RowBox[{"cf13", ".", "tabcH3"}]}], "//.", "subCCR"}], "//", "sortDD"}], 
   "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Variables", "[", "tabcH3", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csol", "[", "3", "]"}], "=", 
  RowBox[{"cf13", "/.", 
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", "cf13"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.808168887080194*^9, 3.808168894818285*^9}, {
  3.810373144974279*^9, 3.810373150406892*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"3bf96333-b488-407e-b060-371011bef7ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["c", "1"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "2"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "4"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "5"]}], ",", 
   RowBox[{"2", "-", 
    SubscriptBox["c", "6"]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    SubscriptBox["c", "7"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "8"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "9"]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    SubscriptBox["c", "10"]}], ",", 
   RowBox[{"2", "-", 
    SubscriptBox["c", "11"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "12"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SubscriptBox["c", "13"]}], ",", 
   RowBox[{"1", "-", 
    SubscriptBox["c", "14"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "15"]}], ",", 
   RowBox[{"-", 
    SubscriptBox["c", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.808168888464984*^9, 3.808168895741302*^9}, 
   3.808173425008254*^9, 3.809155709744001*^9, 3.809263595829623*^9, 
   3.809264230331461*^9, 3.80926445632944*^9, 3.8092645897112207`*^9, 
   3.81037315427815*^9, 3.819516279702636*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"702bc019-668c-4c2f-8584-73b8209e5233"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
   RowBox[{"-", "3"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "3"}], ",", "2", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.808168888464984*^9, 3.808168895741302*^9}, 
   3.808173425008254*^9, 3.809155709744001*^9, 3.809263595829623*^9, 
   3.809264230331461*^9, 3.80926445632944*^9, 3.8092645897112207`*^9, 
   3.81037315427815*^9, 3.819516279704446*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"6e45a3e6-d71e-4586-8949-685948bb5b6d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Commutation with one-loop", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 
  3.808078395550111*^9}},ExpressionUUID->"6510742f-5948-43dd-9c5f-\
eea3216dfc99"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabcm13", "=", 
   RowBox[{
    RowBox[{"sortDD", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"comm", "[", 
          RowBox[{"cH1", ",", 
           RowBox[{"tabcH3", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", 
           RowBox[{"Length", "@", "tabcH3"}]}], "}"}]}], "]"}], "//.", 
       "subCCR"}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.80807414856074*^9, 3.8080741909276133`*^9}, {
   3.808075300260516*^9, 3.808075301440353*^9}, 3.8080779365777884`*^9, {
   3.8080780543935957`*^9, 3.808078055817582*^9}, 3.808149301242433*^9, 
   3.808149429878108*^9, {3.8081508570606422`*^9, 3.80815086267269*^9}, {
   3.809155721703693*^9, 3.809155724130488*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"18362a21-6b81-4fe5-9421-e038d530649d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}]}]], "Output",
 CellChangeTimes->{3.808074191487213*^9, 3.808075149266961*^9, 
  3.808075301988337*^9, 3.808077792071295*^9, 3.8080778429161263`*^9, 
  3.808077936955146*^9, 3.808078057051365*^9, 3.80814911021588*^9, 
  3.808149264470392*^9, 3.808149301964779*^9, 3.8081493706678753`*^9, 
  3.808149430145504*^9, 3.808150863526311*^9, 3.808167741485158*^9, 
  3.808173425062294*^9, 3.809155724776865*^9, 3.809263595884528*^9, 
  3.809264516994128*^9, 3.809264605395515*^9, 3.81038068069629*^9, 
  3.819516337864365*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"b2478a3f-5d1e-4566-b1ba-f90c57b0c210"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"varcm13", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "tabcm13", "]"}], ",", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqcm13", "=", 
   RowBox[{
    RowBox[{"cf13", ".", "tabcm13"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffcm13", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"eqcm13", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "varcm13"}], "}"}]}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", 
   RowBox[{";;", "5"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8080742036747227`*^9, 3.808074260228422*^9}, {
  3.808074447118223*^9, 3.8080744543204613`*^9}, {3.8080753337509527`*^9, 
  3.808075338215908*^9}, {3.808150877844502*^9, 3.808150878355891*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"999e5890-69b9-44f1-a9f2-d34b65ffc969"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "+", 
    SubscriptBox["c", "5"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SubscriptBox["c", "1"]}], "+", 
    RowBox[{"3", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "+", 
    SubscriptBox["c", "6"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "6"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"3", " ", 
     SubscriptBox["c", "4"]}], "+", 
    RowBox[{"3", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}], "+", 
    SubscriptBox["c", "7"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "+", 
    SubscriptBox["c", "8"], "-", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "8"]}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"3", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    SubscriptBox["c", "6"], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "9"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "9"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.808074455658038*^9, 3.808075152923094*^9, 
  3.808075339487687*^9, 3.8080777977129107`*^9, 3.808077942911298*^9, 
  3.808078060840343*^9, 3.808150882261075*^9, 3.808167741509842*^9, 
  3.808173425085704*^9, 3.809155740061267*^9, 3.809263595937029*^9, 
  3.8092645180308437`*^9, 3.809264605519992*^9, 3.8103806807749643`*^9, 
  3.819516337937683*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"5b29bd46-4939-4bd2-9c88-267979fd5441"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"cf13", ",", 
    RowBox[{"DeleteDuplicates", "@", "coeffcm13"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8080743744862633`*^9, 3.808074396018825*^9}, {
   3.80807446715562*^9, 3.808074467536339*^9}, 3.808075362487701*^9},
 CellLabel->
  "In[241]:=",ExpressionUUID->"3603a1a8-1789-429b-b34c-89822a943cd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{{3.808074378165107*^9, 3.808074396459865*^9}, 
   3.80807446801327*^9, 3.8080751552970753`*^9, 3.808075363251095*^9, 
   3.808077799144978*^9, 3.80807794523981*^9, 3.808078062466942*^9, 
   3.808150886796156*^9, 3.808167741513734*^9, 3.808173425089801*^9, 
   3.809155743581505*^9, 3.809263595945478*^9, 3.809264520305978*^9, 
   3.809264605528708*^9, 3.8103806807910213`*^9, 3.819516337946794*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"9a43bd78-ca5c-49f0-bb27-fbbd8a63d32e"]
}, Open  ]],

Cell[TextData[{
 "Find four solutions of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{"Q", ",", 
      SubscriptBox["H", "1"]}], "]"}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "382742e4-e2ce-4e28-a928-9b1bec78941b"]
}], "Text",
 CellChangeTimes->{{3.819515867288753*^9, 3.81951589222965*^9}, {
  3.819516068424436*^9, 3.819516069482292*^9}, {3.819516332571663*^9, 
  3.819516332886458*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a74fdfa0-6bc2-4f1f-a187-b8d2e60a017d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solcf13", "=", 
  RowBox[{"FS", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeleteDuplicates", "@", "coeffcm13"}], "\[Equal]", "0"}], ",", 
     "cf13"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.808074399821854*^9, 3.8080744071675777`*^9}, {
   3.808074470169313*^9, 3.808074489484448*^9}, {3.808075376265539*^9, 
   3.808075376627438*^9}, 3.8080779546487427`*^9},
 CellLabel->
  "In[242]:=",ExpressionUUID->"c2a23bf3-962d-41ea-9e82-a59fb2b6c2a2"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    242, 73, 19860243475198249510, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8080779470808687`*^9, 3.808078063607028*^9, 
  3.808150889858942*^9, 3.808167741540303*^9, 3.8081734251115847`*^9, 
  3.80915574639758*^9, 3.809263595999755*^9, 3.809264521185594*^9, 
  3.809264605580451*^9, 3.81038068088204*^9, 3.819516337981518*^9},
 CellLabel->
  "During evaluation of \
In[242]:=",ExpressionUUID->"66a00606-d320-46ba-8021-73b5963cf0c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["c", "1"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "3"]}], "+", 
        SubscriptBox["c", "6"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "4"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "2"]}], "+", 
        SubscriptBox["c", "7"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "5"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "8"], "\[Rule]", 
     SubscriptBox["c", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "9"], "\[Rule]", 
     SubscriptBox["c", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "10"], "\[Rule]", 
     SubscriptBox["c", "7"]}], ",", 
    RowBox[{
     SubscriptBox["c", "11"], "\[Rule]", 
     SubscriptBox["c", "6"]}], ",", 
    RowBox[{
     SubscriptBox["c", "12"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "13"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "2"]}], "+", 
        SubscriptBox["c", "7"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "14"], "\[Rule]", 
     SubscriptBox["c", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "15"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "16"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "3"]}], "+", 
        SubscriptBox["c", "6"]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.808074474221772*^9, 3.8080744901169357`*^9}, 
   3.808075156629367*^9, 3.8080753770171003`*^9, 3.80807794716024*^9, 
   3.8080780636137733`*^9, 3.8081508898748693`*^9, 3.8081677415635242`*^9, 
   3.808173425133395*^9, 3.809155746431588*^9, 3.809263596032655*^9, 
   3.80926452119452*^9, 3.8092646056249733`*^9, 3.810380680890708*^9, 
   3.8195163379893417`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"8dbc075c-a518-4038-b815-b8bf6abac08b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eqcm13", "/.", 
    RowBox[{"First", "@", "solcf13"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.808074503772805*^9, 3.808074534574978*^9}, {
  3.819516313547813*^9, 3.819516315381283*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"f0ab3373-56c7-4456-8241-d78a4ab261cf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.808074507721772*^9, 3.808074534946991*^9}, 
   3.8080779805578203`*^9, 3.808078066824613*^9, 3.808150892736751*^9, 
   3.8081677415678596`*^9, 3.808173425137465*^9, 3.809155749226953*^9, 
   3.809263596040061*^9, 3.809264522979773*^9, 3.80926460563083*^9, 
   3.810380680953528*^9, 3.819516337998166*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"89d366ab-7d93-4d87-9558-5e95e55c818b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"cf13", "/.", 
  RowBox[{"First", "@", "solcf13"}]}], "\[IndentingNewLine]", 
 RowBox[{"tabvec13", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "2"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "3"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "6"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "7"]}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8080744849522257`*^9, 3.8080745262384157`*^9}, {
  3.80807457260238*^9, 3.808074589521102*^9}, {3.8080746347491837`*^9, 
  3.808074639191263*^9}, {3.808077990375885*^9, 3.808077993276435*^9}, {
  3.8080780760796623`*^9, 3.8080780870137863`*^9}, {3.809155759774767*^9, 
  3.809155777996696*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"472faa3a-3a4b-4ab2-994d-f24ab93ee42b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "3"]}], "+", 
      SubscriptBox["c", "6"]}], ")"}]}], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "3"], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "2"]}], "+", 
      SubscriptBox["c", "7"]}], ")"}]}], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "6"], ",", 
   SubscriptBox["c", "7"], ",", 
   SubscriptBox["c", "3"], ",", 
   SubscriptBox["c", "3"], ",", 
   SubscriptBox["c", "7"], ",", 
   SubscriptBox["c", "6"], ",", 
   SubscriptBox["c", "2"], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "2"]}], "+", 
      SubscriptBox["c", "7"]}], ")"}]}], ",", 
   SubscriptBox["c", "3"], ",", 
   SubscriptBox["c", "2"], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "3"]}], "+", 
      SubscriptBox["c", "6"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.808150898657937*^9, 
   3.808167741591709*^9, 3.8081734251580877`*^9, {3.8091557507567863`*^9, 
   3.809155778485298*^9}, 3.8092635960925303`*^9, 3.809264523840081*^9, 
   3.809264605678693*^9, 3.810380680960669*^9, 3.819516338036227*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"d531b3f3-d7b0-4a18-ba17-38f57e3c6dda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.808150898657937*^9, 
   3.808167741591709*^9, 3.8081734251580877`*^9, {3.8091557507567863`*^9, 
   3.809155778485298*^9}, 3.8092635960925303`*^9, 3.809264523840081*^9, 
   3.809264605678693*^9, 3.810380680960669*^9, 3.81951633803868*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"c6425c7c-07d8-4a63-9c51-2915493f11ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "result", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tabdvec13", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"nc", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"tabcH3", "[", 
             RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", "tabcH3"}]}], "}"}]}], "]"}], ".", "#"}], 
       "&"}], "/@", "tabvec13"}], "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8080747316242943`*^9, 3.808074744066133*^9}, {
  3.808074791067254*^9, 3.808074823069643*^9}, {3.808074924773377*^9, 
  3.808074939074498*^9}, {3.809155785084857*^9, 3.8091557925318193`*^9}, {
  3.81951632602413*^9, 3.819516329050078*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"2f0dba53-bb08-4d6d-ad90-caa0896d37bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808150903734914*^9, 
   3.808167741598317*^9, 3.8081734251633053`*^9, 3.809155793636241*^9, 
   3.80926359610242*^9, 3.809264526375046*^9, 3.809264605687388*^9, 
   3.810380681027102*^9, 3.8195163380722437`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"6a5ad2bc-4b2a-4496-b596-884fdbd72fb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "i"], " ", 
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "i"], " ", 
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}]}], ")"}]}], 
   ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "i"], " ", 
        SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "j"], " ", 
        SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "3"]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "j"], " ", 
        SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "i"], " ", 
        SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "3"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808150903734914*^9, 
   3.808167741598317*^9, 3.8081734251633053`*^9, 3.809155793636241*^9, 
   3.80926359610242*^9, 3.809264526375046*^9, 3.809264605687388*^9, 
   3.810380681027102*^9, 3.819516338075377*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"0dd3179b-8196-4ce6-afae-0e3c089edac1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Commutation with two-loop", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 
  3.808078406833681*^9}},ExpressionUUID->"68ca2212-1dc4-4214-8645-\
fc70cf9846d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabcm23", "=", 
   RowBox[{
    RowBox[{"sortDD", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"comm", "[", 
          RowBox[{
           RowBox[{"cH2", "[", "2", "]"}], ",", 
           RowBox[{"tabcH3", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", 
           RowBox[{"Length", "@", "tabcH3"}]}], "}"}]}], "]"}], "//.", 
       "subCCR"}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.80807414856074*^9, 3.8080741909276133`*^9}, {
   3.808075300260516*^9, 3.808075301440353*^9}, 3.8080779365777884`*^9, {
   3.8080780543935957`*^9, 3.808078055817582*^9}, 3.808078249804391*^9, {
   3.808078306481698*^9, 3.808078307561819*^9}, {3.808078443568301*^9, 
   3.8080784436785507`*^9}, {3.808150916338892*^9, 3.808150924730111*^9}, {
   3.809155884593699*^9, 3.809155886774404*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"f8af539b-2e38-4ce3-b6e2-80f1a1c379e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"12", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    TemplateBox[{
      RowBox[{"i", ",", "j"}]},
     "KroneckerDeltaSeq"], "2"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "-", 
  RowBox[{"12", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    TemplateBox[{
      RowBox[{"i", ",", "j"}]},
     "KroneckerDeltaSeq"], "2"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "+", 
  RowBox[{"6", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"], "**", 
    SubscriptBox["d", "j"]}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{
     RowBox[{"i", ",", "j"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"]}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "i"], "**", 
    SubscriptBox["d", "j"]}]}]}]], "Output",
 CellChangeTimes->{3.808074191487213*^9, 3.808075149266961*^9, 
  3.808075301988337*^9, 3.808077792071295*^9, 3.8080778429161263`*^9, 
  3.808077936955146*^9, 3.808078057051365*^9, 3.808078310268839*^9, 
  3.808078445477071*^9, 3.8081509262109327`*^9, 3.808167741913773*^9, 
  3.808173425449244*^9, 3.8091558874397297`*^9, 3.809263596318874*^9, 
  3.809264623475288*^9, 3.81038084573302*^9, 3.8195163824323997`*^9, 
  3.819516607336067*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"51a67798-9a19-4c8e-8da3-bb918b1e9ec9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"varcm23", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "tabcm23", "]"}], ",", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cf23", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["c", "nn"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", 
       RowBox[{"Length", "@", "tabcH3"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.8080742963085833`*^9, 3.808074323748439*^9}, {
  3.808074415292355*^9, 3.808074442302363*^9}, {3.808075196161956*^9, 
  3.808075199154016*^9}, {3.8080783198440533`*^9, 3.808078320877925*^9}, {
  3.8091558916011343`*^9, 3.809155893917706*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"0a381c4c-9b4f-4872-9064-dca3f84fedf9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqcm23", "=", 
   RowBox[{
    RowBox[{"cf23", ".", "tabcm23"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffcm23", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"eqcm23", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "varcm23"}], "}"}]}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", 
   RowBox[{";;", "5"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8080742036747227`*^9, 3.808074260228422*^9}, {
  3.808074447118223*^9, 3.8080744543204613`*^9}, {3.8080753337509527`*^9, 
  3.808075338215908*^9}, {3.808078321407254*^9, 3.808078324084228*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"9fb05047-243f-4aeb-bea9-0518ec623921"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "3"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "5"]}], "-", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "5"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "5"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "9"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "9"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     SubscriptBox["c", "1"]}], "+", 
    RowBox[{"12", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "1"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"8", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["c", "4"]}], "-", 
    RowBox[{"6", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "6"]}], "-", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "6"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "10"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "10"]}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"6", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{"8", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "2"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["c", "3"]}], "-", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "-", 
    RowBox[{"6", " ", 
     SubscriptBox["c", "4"]}], "+", 
    RowBox[{"12", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "4"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "4"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "7"]}], "-", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "7"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "7"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "11"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "11"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "8"]}], "-", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "8"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "12"]}], "+", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"12", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "1"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "1"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["c", "5"]}], "+", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "5"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "6"]}], "+", 
    RowBox[{"4", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["c", "7"]}], "-", 
    RowBox[{"2", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "7"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["c", "9"]}], "-", 
    RowBox[{"8", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "9"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{
        RowBox[{"i", ",", "j"}]},
       "KroneckerDeltaSeq"], "2"], " ", 
     SubscriptBox["c", "9"]}], "-", 
    RowBox[{"6", " ", 
     SubscriptBox["c", "13"]}], "+", 
    RowBox[{"6", " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     SubscriptBox["c", "13"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.808074455658038*^9, 3.808075152923094*^9, 
  3.808075339487687*^9, 3.8080777977129107`*^9, 3.808077942911298*^9, 
  3.808078060840343*^9, 3.808078347969447*^9, 3.80807844846485*^9, 
  3.808150930973316*^9, 3.808167741942874*^9, 3.808173425474237*^9, 
  3.809155896733673*^9, 3.809263596372781*^9, 3.809264623555931*^9, 
  3.810380845824026*^9, 3.819516382483539*^9, 3.819516607436596*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"903fd673-154a-4b8b-94eb-da2333449dc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"cf23", ",", 
    RowBox[{"DeleteDuplicates", "@", "coeffcm23"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8080743744862633`*^9, 3.808074396018825*^9}, {
   3.80807446715562*^9, 3.808074467536339*^9}, 3.808075362487701*^9, {
   3.808078324793666*^9, 3.8080783253441267`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"205fda73-a458-48f0-a706-2845ccea780a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "41"}], "}"}]], "Output",
 CellChangeTimes->{{3.808074378165107*^9, 3.808074396459865*^9}, 
   3.80807446801327*^9, 3.8080751552970753`*^9, 3.808075363251095*^9, 
   3.808077799144978*^9, 3.80807794523981*^9, 3.808078062466942*^9, 
   3.808078350326235*^9, 3.808078450655837*^9, 3.808150933221279*^9, 
   3.808167741946763*^9, 3.808173425478154*^9, 3.809155898739444*^9, 
   3.8092635963788443`*^9, 3.8092646235603456`*^9, 3.8103808458293552`*^9, 
   3.8195163825189457`*^9, 3.819516607447041*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"0cb04c97-5dea-4320-a7a1-5d26966b1341"]
}, Open  ]],

Cell[TextData[{
 "Find four solutions of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{"Q", ",", 
      SubscriptBox["H", "2"]}], "]"}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "20578b7e-5aed-49f6-acf9-fb56108dbfa7"]
}], "Text",
 CellChangeTimes->{{3.819515867288753*^9, 3.81951589222965*^9}, {
  3.819516068424436*^9, 3.819516069482292*^9}, {3.819516332571663*^9, 
  3.819516359548571*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"705962c4-de0b-46b4-8eeb-2bc5b2d51180"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solcf23", "=", 
  RowBox[{"FS", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeleteDuplicates", "@", "coeffcm23"}], "\[Equal]", "0"}], ",", 
     "cf23"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.808074399821854*^9, 3.8080744071675777`*^9}, {
   3.808074470169313*^9, 3.808074489484448*^9}, {3.808075376265539*^9, 
   3.808075376627438*^9}, 3.8080779546487427`*^9, {3.808078326199958*^9, 
   3.808078327357808*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"b10fe5f3-bc2e-455b-a40a-758eb5679eeb"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    278, 74, 19860243475198249510, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8195166074812603`*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"c023ea35-08d2-4166-b231-98694f58fa9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["c", "1"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "3"]}], "+", 
        SubscriptBox["c", "6"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "4"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "2"]}], "+", 
        SubscriptBox["c", "7"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "5"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "8"], "\[Rule]", 
     SubscriptBox["c", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "9"], "\[Rule]", 
     SubscriptBox["c", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "10"], "\[Rule]", 
     SubscriptBox["c", "7"]}], ",", 
    RowBox[{
     SubscriptBox["c", "11"], "\[Rule]", 
     SubscriptBox["c", "6"]}], ",", 
    RowBox[{
     SubscriptBox["c", "12"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "13"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "2"]}], "+", 
        SubscriptBox["c", "7"]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["c", "14"], "\[Rule]", 
     SubscriptBox["c", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "15"], "\[Rule]", 
     SubscriptBox["c", "2"]}], ",", 
    RowBox[{
     SubscriptBox["c", "16"], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["c", "3"]}], "+", 
        SubscriptBox["c", "6"]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.808074474221772*^9, 3.8080744901169357`*^9}, 
   3.808075156629367*^9, 3.8080753770171003`*^9, 3.80807794716024*^9, 
   3.8080780636137733`*^9, 3.8080783519228563`*^9, 3.8080784526990013`*^9, 
   3.808150934809966*^9, 3.808167741971704*^9, 3.808173425505291*^9, 
   3.8091559003520412`*^9, 3.809263596430624*^9, 3.80926462360233*^9, 
   3.810380845869052*^9, 3.819516382527166*^9, 3.819516607490205*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"3aaccc0c-2e09-443b-bb70-92114d8ff17e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eqcm23", "/.", 
    RowBox[{"First", "@", "solcf23"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.808074503772805*^9, 3.808074534574978*^9}, {
  3.808078327853519*^9, 3.808078328381474*^9}, {3.8195163639470243`*^9, 
  3.8195163666603613`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"06ee9910-1abf-4500-a4b9-894af7db36b4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.808074507721772*^9, 3.808074534946991*^9}, 
   3.8080779805578203`*^9, 3.808078066824613*^9, 3.808078361139189*^9, 
   3.808078454656692*^9, 3.808150937166156*^9, 3.8081677419944773`*^9, 
   3.80817342552518*^9, 3.809155902380512*^9, 3.809263596478614*^9, 
   3.8092646236391773`*^9, 3.810380845912458*^9, 3.819516382564184*^9, 
   3.819516607524547*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"5d3d865d-9d94-4cb0-87b3-5d9e17c110d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"cf23", "/.", 
  RowBox[{"First", "@", "solcf23"}]}], "\[IndentingNewLine]", 
 RowBox[{"tabvec23", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "2"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "3"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "6"]}], "]"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", 
      SubscriptBox["c", "7"]}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8080744849522257`*^9, 3.8080745262384157`*^9}, {
   3.80807457260238*^9, 3.808074589521102*^9}, {3.8080746347491837`*^9, 
   3.808074639191263*^9}, {3.808077990375885*^9, 3.808077993276435*^9}, {
   3.8080780760796623`*^9, 3.8080780870137863`*^9}, {3.8080783293836927`*^9, 
   3.80807833049653*^9}, {3.8080784643916903`*^9, 3.808078467900114*^9}, 
   3.809155919833632*^9},
 CellLabel->
  "In[280]:=",ExpressionUUID->"2bdbbcda-0162-4991-84d9-a99ddc96a749"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "3"]}], "+", 
      SubscriptBox["c", "6"]}], ")"}]}], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "3"], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "2"]}], "+", 
      SubscriptBox["c", "7"]}], ")"}]}], ",", 
   SubscriptBox["c", "2"], ",", 
   SubscriptBox["c", "6"], ",", 
   SubscriptBox["c", "7"], ",", 
   SubscriptBox["c", "3"], ",", 
   SubscriptBox["c", "3"], ",", 
   SubscriptBox["c", "7"], ",", 
   SubscriptBox["c", "6"], ",", 
   SubscriptBox["c", "2"], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "2"]}], "+", 
      SubscriptBox["c", "7"]}], ")"}]}], ",", 
   SubscriptBox["c", "3"], ",", 
   SubscriptBox["c", "2"], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["c", "3"]}], "+", 
      SubscriptBox["c", "6"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.8080783625826397`*^9, {
   3.808078459097466*^9, 3.8080784683539762`*^9}, 3.808150941641129*^9, 
   3.808167741999531*^9, 3.808173425529563*^9, 3.809155921232366*^9, 
   3.809263596528792*^9, 3.809264623643894*^9, 3.810380845919236*^9, 
   3.8195163825703487`*^9, 3.8195166075314074`*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"7053d91a-fed8-46d9-933f-399a1dc107d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.80807449526712*^9, 3.8080745275352*^9, 3.808074590121303*^9, 
   3.808074642285986*^9, {3.8080779822913017`*^9, 3.808077993942062*^9}, {
   3.808078069794548*^9, 3.808078087435999*^9}, 3.8080783625826397`*^9, {
   3.808078459097466*^9, 3.8080784683539762`*^9}, 3.808150941641129*^9, 
   3.808167741999531*^9, 3.808173425529563*^9, 3.809155921232366*^9, 
   3.809263596528792*^9, 3.809264623643894*^9, 3.810380845919236*^9, 
   3.8195163825703487`*^9, 3.819516607533633*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"ca568540-0aba-4f24-92fd-041701327a32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "result", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tabdvec23", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"nc", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"tabcH3", "[", 
             RowBox[{"[", "nn", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "@", "tabcH3"}]}], "}"}]}], "]"}], ".", "#"}], 
       "&"}], "/@", "tabvec23"}], "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8080747316242943`*^9, 3.808074744066133*^9}, {
  3.808074791067254*^9, 3.808074823069643*^9}, {3.808074924773377*^9, 
  3.808074939074498*^9}, {3.808078331352387*^9, 3.808078333591107*^9}, {
  3.8091559259272614`*^9, 3.809155932584445*^9}, {3.8195163709449167`*^9, 
  3.819516372711627*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"0773120d-da8a-491a-be13-dda395a92f23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"], "**", 
       SubscriptBox["d", "j"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "i"], "**", 
        SubscriptBox["d", "j"]}]}], "+", 
      RowBox[{
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"], "**", 
       SubscriptBox["d", "i"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808078366807942*^9, 
   3.808078472159275*^9, 3.808150944258254*^9, 3.808167742023892*^9, 
   3.808173425534227*^9, 3.809155933244205*^9, 3.809263596538577*^9, 
   3.8092646236814117`*^9, 3.8103808459304047`*^9, 3.8195163825795937`*^9, 
   3.819516607568262*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"f4ae7844-5a5c-4aea-baa2-70df27ea9a5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "i"], " ", 
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "i", "\[Dagger]"], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "i"], " ", 
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["d", "i", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["d", "j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["d", "j", "\[Dagger]"], ")"}], "2"]}]}], ")"}]}], 
   ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "i"], " ", 
        SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "j"], " ", 
        SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "3"]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "j"], " ", 
        SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "i"], " ", 
        SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "3"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.808074823673307*^9, {3.8080749278668118`*^9, 3.808074939309057*^9}, 
   3.808078005715094*^9, 3.808078093322929*^9, 3.808078366807942*^9, 
   3.808078472159275*^9, 3.808150944258254*^9, 3.808167742023892*^9, 
   3.808173425534227*^9, 3.809155933244205*^9, 3.809263596538577*^9, 
   3.8092646236814117`*^9, 3.8103808459304047`*^9, 3.8195163825795937`*^9, 
   3.8195166075712347`*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"34ec695d-68d3-4a8b-b47f-ab087d1666fe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Combine together", "Subsubsection",
 CellChangeTimes->{{3.808078390723699*^9, 3.808078406833681*^9}, {
  3.8080785087824183`*^9, 
  3.8080785161844273`*^9}},ExpressionUUID->"2a1835ad-12e0-4363-8b17-\
bc692022a446"],

Cell["One-loop and two-loop solutions are basically the same", "Text",
 CellChangeTimes->{{3.808078639273827*^9, 3.808078648903514*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"fdb4580f-b13e-45e4-a99f-3052a07b3573"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeloopCoeffs", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", 
      RowBox[{"tabvec13", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"csol", "[", "1", "]"}], ",", 
      RowBox[{"csol", "[", "2", "]"}], ",", 
      RowBox[{"csol", "[", "3", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.808150988429123*^9, 3.808151013081728*^9}, {
   3.80915596877756*^9, 3.8091559688885317`*^9}, 3.8091560286*^9, {
   3.810380817554771*^9, 3.810380857378099*^9}, 3.810380961219204*^9},
 CellLabel->
  "In[284]:=",ExpressionUUID->"89468005-fa28-44ba-8869-29b158bc25bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", ",", "0",
      ",", "0", ",", "3", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "3"}], ",", "3", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", "9", ",", 
     RowBox[{"-", "9"}], ",", "3", ",", "3", ",", 
     RowBox[{"-", "9"}], ",", "9", ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", "3", ",", 
     RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "4"}], ",", "5", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "5", ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
     RowBox[{"-", "3"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "3"}], ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.808151014773172*^9, 3.8081677420513763`*^9, 3.808173425542493*^9, 
   3.809155969283696*^9, 3.809156030189754*^9, 3.8092635965938272`*^9, 
   3.80926464632906*^9, {3.810380830823394*^9, 3.810380858254383*^9}, 
   3.810380962579668*^9, 3.81951662003251*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"11dec7dc-fff8-4440-8013-4c955ee456e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixRank", "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"tabvec13", ",", "tabvec23"}], "]"}], ",", "threeloopCoeffs"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "tabcH3"}]}], "Input",
 CellChangeTimes->{{3.808078598988755*^9, 3.808078609911569*^9}, {
  3.808136327284404*^9, 3.80813637494866*^9}, {3.808151012000517*^9, 
  3.8081510320378933`*^9}, {3.809155975809493*^9, 3.809155980295906*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"f6917353-3100-4cb4-9824-d31689f61298"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8080786104443197`*^9, {3.808136362999251*^9, 3.808136375770195*^9}, 
   3.8081509602778788`*^9, {3.8081510283086367`*^9, 3.808151032364009*^9}, 
   3.808167742056303*^9, 3.808173425561962*^9, 3.8091559810526237`*^9, 
   3.809156032163932*^9, 3.8092635966012506`*^9, 3.80926464640947*^9, {
   3.81038084778493*^9, 3.810380859293085*^9}, 3.810380964186244*^9, 
   3.819516620107068*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"0da3ace3-5bc2-4002-8db6-2d69bc59c5fe"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.8080786104443197`*^9, {3.808136362999251*^9, 3.808136375770195*^9}, 
   3.8081509602778788`*^9, {3.8081510283086367`*^9, 3.808151032364009*^9}, 
   3.808167742056303*^9, 3.808173425561962*^9, 3.8091559810526237`*^9, 
   3.809156032163932*^9, 3.8092635966012506`*^9, 3.80926464640947*^9, {
   3.81038084778493*^9, 3.810380859293085*^9}, 3.810380964186244*^9, 
   3.819516620108988*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"56d8e0d2-0cd5-46bd-b7cf-03c4915aef54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tabd3", "=", 
  RowBox[{
   RowBox[{"sortDD", "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"tabcH3", ".", "#"}], "&"}], "/@", "threeloopCoeffs"}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.8081364372981358`*^9, 3.808136493741418*^9}, {
  3.80813663174319*^9, 3.80813665472691*^9}, {3.8081509654124193`*^9, 
  3.8081509716209383`*^9}, {3.808151041040783*^9, 3.808151042238982*^9}, {
  3.810380913946579*^9, 3.8103809142378483`*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"437d1e9d-5e6e-43dc-a684-9cd820448420"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"]}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"9", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"]}]}], "-", 
    RowBox[{"9", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "j"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"]}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"], "**", 
     SubscriptBox["d", "j"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
      SubscriptBox["d", "i"], "**", 
      SubscriptBox["d", "j"], "**", 
      SubscriptBox["d", "j"]}]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubsuperscriptBox["d", "j", "\[Dagger]"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "i"], "**", 
     SubscriptBox["d", "j"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.808136471187044*^9, 3.808136497170149*^9}, {
   3.8081366329888077`*^9, 3.8081366559190207`*^9}, 3.80813671848228*^9, 
   3.808150972450821*^9, 3.808151042920764*^9, 3.808167742082117*^9, 
   3.808173425569927*^9, 3.809156037813222*^9, 3.809263596652378*^9, 
   3.809264646453991*^9, 3.810380861127284*^9, 3.8103809146102448`*^9, 
   3.810380965212577*^9, 3.819516620146657*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"69aeac77-0728-46a9-ab75-751cc93b3e7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "3"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["d", "i"], "-", 
       SubscriptBox["d", "j"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "-", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}], ")"}], "3"]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["d", "i"], "-", 
       SubscriptBox["d", "j"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["d", "i", "\[Dagger]"], "-", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "j"], " ", 
       SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "i"], " ", 
       SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["d", "i"], "-", 
      SubscriptBox["d", "j"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["d", "i", "\[Dagger]"], "-", 
      SubsuperscriptBox["d", "j", "\[Dagger]"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "j"], " ", 
        SubsuperscriptBox["d", "i", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "i"], " ", 
        SubsuperscriptBox["d", "j", "\[Dagger]"]}]}], ")"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.808136471187044*^9, 3.808136497170149*^9}, {
   3.8081366329888077`*^9, 3.8081366559190207`*^9}, 3.80813671848228*^9, 
   3.808150972450821*^9, 3.808151042920764*^9, 3.808167742082117*^9, 
   3.808173425569927*^9, 3.809156037813222*^9, 3.809263596652378*^9, 
   3.809264646453991*^9, 3.810380861127284*^9, 3.8103809146102448`*^9, 
   3.810380965212577*^9, 3.819516620150155*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"ee313d77-236e-4c64-868d-30452adad788"]
}, Open  ]],

Cell["All of them mutually commute", "Text",
 CellChangeTimes->{{3.808078639273827*^9, 3.8080786678717403`*^9}, {
  3.8081510851589813`*^9, 3.80815108933235*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"954db26f-2eb6-42e9-a43e-ccb375d7936a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], "//", 
   "sortDD"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], "//", 
   "sortDD"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], "//", 
   "sortDD"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], "//", 
   "sortDD"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], "//", 
   "sortDD"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"tabd3", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "//.", "subCCR"}], "//", 
   "sortDD"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.808136500052849*^9, 3.808136532547868*^9}, 
   3.808136667153832*^9, {3.808151048787257*^9, 3.8081510725353317`*^9}, {
   3.809156069240714*^9, 3.809156078690503*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"be064a64-9f89-4922-a362-43e50ad213b0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8081367308761044`*^9, {3.8081510538235703`*^9, 3.808151074472221*^9}, 
   3.808167743676827*^9, 3.808173427166533*^9, 3.809156079770849*^9, 
   3.8092635967479353`*^9, 3.8092646465442266`*^9, 3.810380864813958*^9, 
   3.819516620520093*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"348686ab-2ad5-4d4e-be9b-a94ea19757a6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8081367308761044`*^9, {3.8081510538235703`*^9, 3.808151074472221*^9}, 
   3.808167743676827*^9, 3.808173427166533*^9, 3.809156079770849*^9, 
   3.8092635967479353`*^9, 3.8092646465442266`*^9, 3.810380864813958*^9, 
   3.819516620634605*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"5e8c1794-58f8-439b-8fce-3e2b69c4534b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8081367308761044`*^9, {3.8081510538235703`*^9, 3.808151074472221*^9}, 
   3.808167743676827*^9, 3.808173427166533*^9, 3.809156079770849*^9, 
   3.8092635967479353`*^9, 3.8092646465442266`*^9, 3.810380864813958*^9, 
   3.819516621904085*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"66aef18a-9e4e-46ea-9e78-c39b0968bf3a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8081367308761044`*^9, {3.8081510538235703`*^9, 3.808151074472221*^9}, 
   3.808167743676827*^9, 3.808173427166533*^9, 3.809156079770849*^9, 
   3.8092635967479353`*^9, 3.8092646465442266`*^9, 3.810380864813958*^9, 
   3.81951662197449*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"cc5b6825-567c-4193-b465-39722e8aa5c2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8081367308761044`*^9, {3.8081510538235703`*^9, 3.808151074472221*^9}, 
   3.808167743676827*^9, 3.808173427166533*^9, 3.809156079770849*^9, 
   3.8092635967479353`*^9, 3.8092646465442266`*^9, 3.810380864813958*^9, 
   3.819516622866948*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"96f5eefe-2364-468b-bb19-4b5d44eacd54"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8081367308761044`*^9, {3.8081510538235703`*^9, 3.808151074472221*^9}, 
   3.808167743676827*^9, 3.808173427166533*^9, 3.809156079770849*^9, 
   3.8092635967479353`*^9, 3.8092646465442266`*^9, 3.810380864813958*^9, 
   3.819516623040585*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"156aef63-da80-4ba8-b833-c679dac65d61"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "\[GreaterEqual]", "3"}], TraditionalForm]],ExpressionUUID->
  "33e479be-97fa-4af5-b63f-2090248c2f99"]
}], "Section",
 CellChangeTimes->{{3.8024649755739727`*^9, 3.802464979117717*^9}, {
   3.802465115211198*^9, 3.802465116583273*^9}, {3.806135063582609*^9, 
   3.8061350682717524`*^9}, {3.807107576772395*^9, 3.807107583149761*^9}, {
   3.807949304244351*^9, 3.80794931597745*^9}, 3.807950450616047*^9, {
   3.808255438091988*^9, 3.808255446832735*^9}, {3.810396681465157*^9, 
   3.810396684658285*^9}, {3.810582752803965*^9, 3.810582758428626*^9}, {
   3.818327617417121*^9, 
   3.8183276207769947`*^9}},ExpressionUUID->"ab60deba-aadd-400b-8159-\
fa7bcde40098"],

Cell[TextData[{
 "We show that perturbative Hamiltonians fail to commute for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", ">", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "971c4ba2-4cc3-4319-bd20-fc0cc9e8e1f6"],
 ".\nSet   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"H", "=", 
    RowBox[{"\[CapitalSigma]", " ", 
     SubscriptBox["n", "ij"], 
     SubscriptBox["H", "ij"]}]}], TraditionalForm]],ExpressionUUID->
  "4e285f44-e4ee-4a0f-943a-1e335768d803"],
 "  and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "ij"], "=", 
    RowBox[{"\[CapitalSigma]", " ", 
     SubsuperscriptBox["H", 
      RowBox[{"a", ",", "ij"}], 
      RowBox[{"(", "l", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "ad5b9c4a-9518-4e69-a5b1-d3758799bfb7"],
 "\nand observe  the (non)commutation of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SubsuperscriptBox["H", 
      RowBox[{"a", ",", "12"}], 
      RowBox[{"(", "l", ")"}]], ",", 
     SubsuperscriptBox["H", 
      RowBox[{"b", ",", "13"}], 
      RowBox[{"(", 
       RowBox[{"l", "'"}], ")"}]]}], "]"}], TraditionalForm]],ExpressionUUID->
  "65f334fc-673c-46b9-a142-55068986f7ee"],
 "  for various  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ",", "b"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1f2c9528-fa31-49ee-8f43-5537387b96af"],
 "  at  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", 
    RowBox[{"l", "'"}]}], TraditionalForm]],ExpressionUUID->
  "67e78144-d81f-48f7-a3d1-a2bea363ada3"]
}], "Text",
 CellChangeTimes->{{3.810585178600432*^9, 3.8105851978833723`*^9}, {
  3.8106625659283857`*^9, 3.8106625751220016`*^9}, {3.818327634647922*^9, 
  3.8183276430510807`*^9}, {3.818328217189001*^9, 3.818328345923278*^9}, {
  3.818328547468799*^9, 3.8183285506519547`*^9}, {3.8195132491629753`*^9, 
  3.8195132720106363`*^9}, {3.819515048307382*^9, 3.819515083891356*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5ce16578-fd3a-4d2b-9923-7d1db646caf7"],

Cell[CellGroupData[{

Cell["One-loop", "Subsection",
 CellChangeTimes->{{3.810582984052812*^9, 
  3.8105829853787327`*^9}},ExpressionUUID->"682c31db-bf39-47bd-bd27-\
e341dccb6ad7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ind", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ind", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Hvec", "[", 
  RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.810582997002454*^9, 3.8105830084874897`*^9}, {
  3.819512732756358*^9, 3.8195127329143457`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"39bddf6e-8a1a-41bc-a485-d852c3f5407b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
     SubscriptBox["d", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
     SubscriptBox["d", "1"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
     SubscriptBox["d", "1"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
     SubscriptBox["d", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
     SubscriptBox["d", "1"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
     SubscriptBox["d", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.819512733326388*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"513d3e36-54f3-4f7b-8663-920b645575b4"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      SubsuperscriptBox["H", 
       RowBox[{"1", ",", "12"}], 
       RowBox[{"(", "1", ")"}]], ",", 
      FormBox[
       SubsuperscriptBox["H", 
        RowBox[{"1", ",", "13"}], 
        RowBox[{"(", "1", ")"}]],
       TraditionalForm]}], "]"}], "\[NotEqual]", "0", "  "}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0527b8bd-78a3-43bb-ada9-ba2a532e47a2"],
 "  and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      SubsuperscriptBox["H", 
       RowBox[{"2", ",", "12"}], 
       RowBox[{"(", "1", ")"}]], ",", 
      FormBox[
       SubsuperscriptBox["H", 
        RowBox[{"2", ",", "13"}], 
        RowBox[{"(", "1", ")"}]],
       TraditionalForm]}], "]"}], "\[NotEqual]", "0", " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d1c45c41-d8bb-4cd0-9b99-5761711ee9eb"]
}], "Text",
 CellChangeTimes->{{3.819513093564687*^9, 3.819513114130549*^9}, {
  3.8195132770738297`*^9, 3.8195133149060907`*^9}, {3.819513669678124*^9, 
  3.8195137358950853`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"bbc3d519-fbe3-491d-9ed2-8126d4a72171"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"comm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Hvec", "[", 
         RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Hvec", "[", 
         RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"comm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Hvec", "[", 
         RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Hvec", "[", 
         RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "//.", "subCCR"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sortDD", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "NonCommutativeMultiply", " ", "is", " ", "removed", " ", "to", " ", 
    "simplify", " ", "the", " ", "result"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.819513589430974*^9, 3.819513646414495*^9}, {
  3.819513789454566*^9, 
  3.819513812371254*^9}},ExpressionUUID->"e94ba471-a503-4e39-b92c-\
942baa0a3083"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
      SubscriptBox["d", "3"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
     SubscriptBox["d", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
      SubscriptBox["d", "2"]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
     SubscriptBox["d", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
     SubscriptBox["d", "1"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
     SubscriptBox["d", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
     SubscriptBox["d", "1"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
     SubscriptBox["d", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.819513612301853*^9, 3.8195136467375793`*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"fc5d439b-b1a7-4196-ac50-116a8a259a57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["d", "3"]}], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["d", "2"]}], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.819513612301853*^9, 3.8195136467431498`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"651cf234-c397-46c4-a1a5-727ffd7c2f3b"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["H", 
    RowBox[{"1", ",", "12"}], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "03efe414-0d44-445d-9b1c-f09662ed1d39"],
 "  and  ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["H", 
    RowBox[{"2", ",", "13"}], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "d7002753-53e0-43b7-a53b-0d56ff376b4c"],
 "  do not commute either"
}], "Text",
 CellChangeTimes->{{3.819513093564687*^9, 3.819513114130549*^9}, {
  3.8195132770738297`*^9, 3.8195133149060907`*^9}, {3.8195137811641703`*^9, 
  3.8195137822994967`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"8580d673-b4bb-4027-906f-c515e0d74739"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "//.", "subCCR"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sortDD", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{3.819513507231851*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"061fcfbe-5f3d-4002-acf3-ab8d94c0ad6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
   SubscriptBox["d", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
   SubscriptBox["d", "3"]}], "-", 
  RowBox[{
   SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
   SubscriptBox["d", "1"]}], "-", 
  RowBox[{
   SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
   SubscriptBox["d", "1"]}]}]], "Output",
 CellChangeTimes->{3.810583674049296*^9, 3.810916665895009*^9, 
  3.818328372143849*^9, 3.8195135079772*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"fe9cb4fa-e04f-4c63-81d6-ea69d0895898"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["d", "2"], " ", 
   SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
  RowBox[{
   SubscriptBox["d", "3"], " ", 
   SubsuperscriptBox["d", "1", "\[Dagger]"]}], "-", 
  RowBox[{
   SubscriptBox["d", "1"], " ", 
   SubsuperscriptBox["d", "2", "\[Dagger]"]}], "-", 
  RowBox[{
   SubscriptBox["d", "1"], " ", 
   SubsuperscriptBox["d", "3", "\[Dagger]"]}]}]], "Output",
 CellChangeTimes->{3.810583674049296*^9, 3.810916665895009*^9, 
  3.818328372143849*^9, 3.819513507978889*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"a40e4839-f5b7-4d6b-a4a8-0a56696239f5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-loop", "Subsection",
 CellChangeTimes->{{3.810582984052812*^9, 3.8105829853787327`*^9}, {
  3.810583300645369*^9, 
  3.810583301027191*^9}},ExpressionUUID->"fbc5aca0-74a0-452c-9cf7-\
8a5ab008c193"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ind", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ind", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.810582997002454*^9, 3.8105830084874897`*^9}, {
  3.810583303638357*^9, 3.810583303726572*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8296533f-706e-4e3e-bc7f-446c33bdf9e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hvec", "[", 
   RowBox[{"ind", ",", "1", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.81058299293226*^9, 3.810583011243184*^9}, {
   3.810583066517261*^9, 3.810583067910557*^9}, 3.810583402426566*^9, 
   3.81058449277896*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"a6dbacd2-abb1-4d32-8f44-ff654b9d0390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "2"], " ", 
       SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "1"], " ", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["d", "1"], "-", 
      SubscriptBox["d", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
      SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "2"], " ", 
       SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "1"], " ", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["d", "1"], "-", 
       SubscriptBox["d", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.810583011749359*^9, 3.810583035795732*^9}, 
   3.810583068161525*^9, 3.810583306250353*^9, 3.81058340310627*^9, {
   3.810584473235097*^9, 3.810584494435451*^9}, 3.8106626142780933`*^9, 
   3.810916668815763*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"95b27b20-f2e1-49f3-a5fe-95b4e9852bbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "//.", "subCCR"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sortDD", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.810583480907251*^9, 3.810583502980356*^9}, {
   3.8105836484705133`*^9, 3.810583648807295*^9}, 3.810920506731763*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"9fef77a7-5664-4609-bf66-68b195f950dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubscriptBox["d", "3"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "2"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "3"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "3"], "**", 
    SubscriptBox["d", "3"]}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "2"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "3"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"], "**", 
    SubscriptBox["d", "3"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "1", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "3"], "**", 
    SubscriptBox["d", "3"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "1"]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "2"]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubsuperscriptBox["d", "2", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubsuperscriptBox["d", "3", "\[Dagger]"], "**", 
    SubscriptBox["d", "1"], "**", 
    SubscriptBox["d", "2"], "**", 
    SubscriptBox["d", "3"]}]}]}]], "Output",
 CellChangeTimes->{{3.810583489297597*^9, 3.810583503448338*^9}, 
   3.810583649453105*^9, 3.8109166701195593`*^9, 3.810920507441546*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"81a26afc-e3a8-464f-b8a1-74cc788fa536"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.810583489297597*^9, 3.810583503448338*^9}, 
   3.810583649453105*^9, 3.8109166701195593`*^9, 3.8109205074471493`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"eaa98639-5d43-4764-aa2e-a50933353957"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-loop", "Subsection",
 CellChangeTimes->{{3.810582984052812*^9, 3.8105829853787327`*^9}, {
  3.810583300645369*^9, 3.810583301027191*^9}, {3.81058408160145*^9, 
  3.810584082940084*^9}},ExpressionUUID->"35e79d0f-7c1a-44e4-af03-\
202f8a179e01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ind", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ind", "=", "3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.810582997002454*^9, 3.8105830084874897`*^9}, {
  3.810583303638357*^9, 3.810583303726572*^9}, {3.810584087194517*^9, 
  3.810584087315939*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"76285ad7-de97-446a-ac91-f52906b7446c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hvec", "[", 
   RowBox[{"ind", ",", "1", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.81058299293226*^9, 3.810583011243184*^9}, {
   3.810583066517261*^9, 3.810583067910557*^9}, 3.810583402426566*^9, {
   3.810584247318902*^9, 3.81058424771175*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"d9f4d34c-5ea9-4de7-9546-3e20841c7f05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "2"], " ", 
       SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "1"], " ", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "3"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["d", "1"], "-", 
      SubscriptBox["d", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
      SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "2"], " ", 
        SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
       RowBox[{
        SubscriptBox["d", "1"], " ", 
        SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["d", "1"], "-", 
       SubscriptBox["d", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "2"], " ", 
       SubsuperscriptBox["d", "1", "\[Dagger]"]}], "+", 
      RowBox[{
       SubscriptBox["d", "1"], " ", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["d", "1"], "-", 
       SubscriptBox["d", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["d", "1", "\[Dagger]"], "-", 
       SubsuperscriptBox["d", "2", "\[Dagger]"]}], ")"}], "3"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.810583011749359*^9, 3.810583035795732*^9}, 
   3.810583068161525*^9, 3.810583306250353*^9, 3.81058340310627*^9, 
   3.810584090320146*^9, 3.8105842480418663`*^9, 3.810584840996615*^9, 
   3.810662651499938*^9, 3.818328428138926*^9, 3.819513769257539*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"0ae5a6af-e0fb-4463-9d01-18443cec6159"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"comm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Hvec", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "//.", "subCCR"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortDD", "@", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"NonCommutativeMultiply", "\[Rule]", "Times"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.810583480907251*^9, 3.810583502980356*^9}, {
  3.8105836484705133`*^9, 3.810583648807295*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1ad31cb2-b94b-4bb9-b4d4-17c010077589"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "5"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "4"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "4"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"6", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"5", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "4"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "4"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"5", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "4"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "3", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SubsuperscriptBox["d", "3", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"6", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"5", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"5", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "1", "4"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["d", "1", "4"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "1", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "1", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["d", "1"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "4"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["d", "1", "2"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SubsuperscriptBox["d", "1", "\[Dagger]"], " ", 
     SubsuperscriptBox["d", "2", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["d", "1", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubsuperscriptBox["d", "2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["d", "1", "3"], " ", 
     SubscriptBox["d", "2"], " ", 
     SubscriptBox["d", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "2", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["d", "3", "\[Dagger]"], ")"}], "3"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.810583489297597*^9, 3.810583503448338*^9}, 
   3.810583649453105*^9, 3.810584094126967*^9, 3.8183284282387*^9, 
   3.819513769373363*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"080d4fbc-0f76-4d25-8364-e89e19cfba0d"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuum limit", "Section",
 CellChangeTimes->{{3.8024649755739727`*^9, 3.802464979117717*^9}, {
   3.802465115211198*^9, 3.802465116583273*^9}, {3.808167723721651*^9, 
   3.808167724682562*^9}, {3.809235567419716*^9, 3.809235570187031*^9}, {
   3.809875580293902*^9, 3.809875581047119*^9}, 3.810552277290955*^9, {
   3.818328592636529*^9, 
   3.818328593313265*^9}},ExpressionUUID->"2ab47cca-f94e-4091-8bfe-\
c579eeecaf9b"],

Cell[TextData[{
 "We apply  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01f04db9-11c8-45be-ab6c-bca58c2faba8"],
 "  to a test function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"F", "(", 
    RowBox[{
     SubscriptBox["l", "1"], ",", 
     SubscriptBox["l", "2"], ",", " ", 
     SubscriptBox["l", "3"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f161d136-dcd1-46ff-b905-45a698ffe0a3"],
 "  as a difference operator, \[LineSeparator]and take the continuum limit \
assuming that all columns have the length of order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", 
    RowBox[{"1", "/", "2"}]], TraditionalForm]],ExpressionUUID->
  "3e802590-5c40-411a-b78f-7b745cae7f36"]
}], "Text",
 CellChangeTimes->{{3.809875588348411*^9, 3.809875642855451*^9}, {
  3.810552283298424*^9, 3.810552305416092*^9}, {3.8195166804207993`*^9, 
  3.8195167470263987`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"055e5e74-3b74-4bc4-9c1b-262f6310c10c"],

Cell[CellGroupData[{

Cell["One-loop", "Subsection",
 CellChangeTimes->{{3.809258874415771*^9, 
  3.809258875675169*^9}},ExpressionUUID->"d58b2ac6-dbde-40bf-9f7e-\
de847bdedd75"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ind", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"actHP", "[", 
    RowBox[{"#", ",", 
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Hvec", "[", "ind", "]"}]}]}], "Input",
 CellChangeTimes->{{3.809241437701941*^9, 3.809241475792911*^9}, {
   3.809241548616164*^9, 3.80924155060581*^9}, {3.8092416378631067`*^9, 
   3.8092416550404387`*^9}, {3.809258215475397*^9, 3.809258227948881*^9}, {
   3.809258268701337*^9, 3.8092582748965597`*^9}, {3.809258439905943*^9, 
   3.809258455067257*^9}, {3.809258527400262*^9, 3.809258610904141*^9}, {
   3.809258735814929*^9, 3.809258740505918*^9}, 3.8092590505069838`*^9, {
   3.809259102220549*^9, 3.809259102692576*^9}, {3.809259209583003*^9, 
   3.809259229910714*^9}, {3.809261890465742*^9, 3.80926190835215*^9}, {
   3.809262030644877*^9, 3.809262036124454*^9}, 3.8092621165772257`*^9, {
   3.8105699478188963`*^9, 3.810569948570713*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"a3cadbe2-6521-4871-afca-6b1907161236"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]]}], "-", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "-", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8092414763324842`*^9, 3.809241551278248*^9, 3.809241655716949*^9, {
   3.80925825639456*^9, 3.809258275499608*^9}, 3.809258528988325*^9, 
   3.809258753256215*^9, 3.809259144190247*^9, 3.809259252037253*^9, 
   3.8092620391243353`*^9, 3.809262121340082*^9, 3.8092622819012823`*^9, 
   3.8092623378190536`*^9, 3.8099538075094757`*^9, 3.809953852284438*^9, 
   3.8099556797589903`*^9, 3.810569950137147*^9, 3.8105700020427732`*^9, 
   3.818329157781261*^9, 3.818329282301519*^9, 3.8183293186137657`*^9, 
   3.818329414121304*^9, 3.8183295218252687`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"a739357a-dc8d-431c-9ef6-5251ebdc341a"]
}, Open  ]],

Cell[TextData[{
 "At one-loop, we find   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"01", ",", "ij"}]], "~", "F"}], TraditionalForm]],ExpressionUUID->
  "6c913920-1be7-4428-8ff4-c9b612ef713e"],
 "   and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"10", ",", "ij"}]], 
    RowBox[{"F", " ", "~", " ", 
     SubscriptBox["D", "ij"]}], "F"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "27d65bc7-9e81-4a3e-bb6b-70c9616873e8"],
 " \nwhere  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d27c9eaa-b5a5-43c5-99ed-dc2da6158420"],
 "  is the Hamiltonian of a harmonic oscillator"
}], "Text",
 CellChangeTimes->{{3.809875588348411*^9, 3.809875642855451*^9}, {
  3.810552283298424*^9, 3.810552305416092*^9}, {3.8195166804207993`*^9, 
  3.8195167470263987`*^9}, {3.8195167873016443`*^9, 3.819516927170624*^9}, {
  3.819517205242025*^9, 3.8195172070312977`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"67f41f99-a6d3-4a26-ac1f-053c84922d63"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"contH", "[", 
    RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"i_", ",", "li_"}], "]"}], ":>", 
       RowBox[{"hs", "[", 
        RowBox[{"i", ",", 
         SubscriptBox["l", "i"]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["y", "1"], "+", 
         FractionBox[
          RowBox[{"a1", "-", 
           SubscriptBox["l", "1"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "2"], "+", 
         FractionBox[
          RowBox[{"a2", "-", 
           SubscriptBox["l", "2"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "3"], "+", 
         FractionBox[
          RowBox[{"a3", "-", 
           SubscriptBox["l", "3"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}]}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["l", "i_"], "\[RuleDelayed]", 
     RowBox[{
      SqrtBox[
       RowBox[{"Nc", " ", "\[Alpha]"}]], " ", 
      SubscriptBox["y", "i"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"List", "@@@", 
       RowBox[{"contH", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Nc", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNH", "[", 
   RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"FS", "[", 
    RowBox[{"Total", "/@", "%"}], "]"}], "//", "Normal"}]}]}], "Input",
 CellChangeTimes->{{3.8092588027800093`*^9, 3.809258857229864*^9}, {
  3.809259167528694*^9, 3.809259168594924*^9}, {3.809259246450358*^9, 
  3.8092592567518806`*^9}, {3.809262043314335*^9, 3.809262045516561*^9}, {
  3.80926211910049*^9, 3.809262125989731*^9}, {3.809262318337152*^9, 
  3.8092623236781673`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"38365d60-8906-4fef-8816-15200b857585"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "Nc", " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "-", 
           SubscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SqrtBox["Nc"], " ", 
     SqrtBox["\[Alpha]"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["y", "1"], "+", 
       SubscriptBox["y", "2"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "\[Alpha]", " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809258835535591*^9, 3.809258857597126*^9}, {
   3.809259144344956*^9, 3.809259169114049*^9}, 3.8092592600488453`*^9, 
   3.809262046816554*^9, 3.809262126411611*^9, {3.809262278719408*^9, 
   3.8092622830380907`*^9}, {3.809262326236363*^9, 3.809262338822441*^9}, 
   3.809953807669989*^9, 3.809953852439732*^9, 3.8099556799202347`*^9, 
   3.810570006125031*^9, 3.818329157892124*^9, 3.818329282493889*^9, 
   3.8183293188115253`*^9, 3.818329414471039*^9, 3.818329522160941*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"6a02be4f-a63e-46e9-aff9-cca7e8b0da5f"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "76efd05a-02fc-4e4f-acb4-7b8c2098d729"],
 "  with different ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"i", ",", "j"}], ")"}], TraditionalForm]],ExpressionUUID->
  "386d7e63-8da8-4207-ae84-6521d55f5e8f"],
 " commute"
}], "Text",
 CellChangeTimes->{{3.810570050036118*^9, 3.810570057079142*^9}, {
  3.818329172644614*^9, 3.818329191318967*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e0939dac-e5bb-4470-9f7e-ab22dae83a8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cDH", "[", 
    RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f_", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "-", 
           SubscriptBox["y", "2"]}], ")"}], "2"], "4"], " ", "\[Alpha]", " ", 
       
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], " ", "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cDH", "[", 
    RowBox[{"ind", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f_", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "2"], "-", 
           SubscriptBox["y", "3"]}], ")"}], "2"], "4"], " ", "\[Alpha]", " ", 
       
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], " ", "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cDH", "[", 
    RowBox[{"ind", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f_", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "-", 
           SubscriptBox["y", "3"]}], ")"}], "2"], "4"], " ", "\[Alpha]", " ", 
       
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], " ", "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.809262946980937*^9, 3.809263078078079*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"056f18a9-2644-486e-b835-1ff046f2d383"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["y", "1"], ",", 
     SubscriptBox["y", "2"], ",", 
     SubscriptBox["y", "3"]}], "]"}], "/.", 
   RowBox[{"cDH", "[", 
    RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}], "/.", 
  RowBox[{"cDH", "[", 
   RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.809263082759035*^9, 3.809263094732338*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"71708e37-fa7f-4c22-8177-c7c27efe4915"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", "\[Alpha]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["y", "1"], "-", 
      SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "\[Alpha]", " ", 
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["y", "1"], "-", 
         SubscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "\[Alpha]"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["y", "1"], "-", 
         SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["y", "1"], "-", 
         SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["y", "1"], "-", 
            SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"3", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"4", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], "\[Alpha]"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.809263095451665*^9, 3.8099538076839943`*^9, 
  3.809953852468939*^9, 3.80995567995052*^9, 3.8183291579246273`*^9, 
  3.818329282524384*^9, 3.818329318839411*^9, 3.8183294144946737`*^9, 
  3.818329522186122*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"572f6d47-04d1-4683-b891-c66ba0a7a738"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}], "/.", 
      RowBox[{"cDH", "[", 
       RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}], "/.", 
     RowBox[{"cDH", "[", 
      RowBox[{"ind", ",", "2", ",", "3"}], "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "]"}], "/.", 
      RowBox[{"cDH", "[", 
       RowBox[{"ind", ",", "2", ",", "3"}], "]"}]}], "/.", 
     RowBox[{"cDH", "[", 
      RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}], ")"}]}], "//", 
  "FS"}]], "Input",
 CellChangeTimes->{{3.809263152465054*^9, 3.8092631689124193`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"2a048082-e19d-46a0-9bb2-2cf332f73409"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.809263160823948*^9, 3.809263169230591*^9}, 
   3.80995380771064*^9, 3.8099538524930277`*^9, 3.8099556799809027`*^9, 
   3.818329157943295*^9, 3.818329282546208*^9, 3.818329318860301*^9, 
   3.818329414504115*^9, 3.818329522205802*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"9a3f6140-c7c3-4682-9349-c9d8dcd95fd3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-loop", "Subsection",
 CellChangeTimes->{{3.809258874415771*^9, 3.809258875675169*^9}, {
  3.809259271905302*^9, 
  3.809259272253482*^9}},ExpressionUUID->"4b84bba6-8308-4561-a9f5-\
96f10dc2c084"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ind", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"actHP", "[", 
    RowBox[{"#", ",", 
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Hvec", "[", "ind", "]"}]}]}], "Input",
 CellChangeTimes->{{3.809241437701941*^9, 3.809241475792911*^9}, {
   3.809241548616164*^9, 3.80924155060581*^9}, {3.8092416378631067`*^9, 
   3.8092416550404387`*^9}, {3.809258215475397*^9, 3.809258227948881*^9}, {
   3.809258268701337*^9, 3.8092582748965597`*^9}, {3.809258439905943*^9, 
   3.809258455067257*^9}, {3.809258527400262*^9, 3.809258610904141*^9}, {
   3.809258735814929*^9, 3.809258740505918*^9}, 3.8092590505069838`*^9, {
   3.809259102220549*^9, 3.809259102692576*^9}, {3.809259209583003*^9, 
   3.809259229910714*^9}, {3.809259275697234*^9, 3.8092592758989353`*^9}, {
   3.8092597489257307`*^9, 3.8092597490575523`*^9}, {3.809262051981163*^9, 
   3.8092620907988453`*^9}, {3.810570071761375*^9, 3.810570072243697*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"67d1ff52-4810-4beb-a01b-7728edb32411"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"2", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"2", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"2", "+", 
         SubscriptBox["l", "2"]}]}]]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "-", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"2", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"2", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]]}], "-", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"2", "+", 
         SubscriptBox["l", "2"]}]}]]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "2"]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "1"]}]}]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"2", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"2", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}]}]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        SubscriptBox["l", "2"]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["l", "1"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"2", "+", 
         SubscriptBox["l", "2"]}]}]]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["l", "1"]}], ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"1", ",", 
        SubscriptBox["l", "1"]}]]], " ", 
     SqrtBox[
      SubscriptBox["h", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         SubscriptBox["l", "2"]}]}]]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "2"]}]}]]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}], "]"}], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        SubscriptBox["l", "2"]}]}]], " ", 
     SubscriptBox["h", 
      RowBox[{"2", ",", 
       RowBox[{"2", "+", 
        SubscriptBox["l", "2"]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8092414763324842`*^9, 3.809241551278248*^9, 3.809241655716949*^9, {
   3.80925825639456*^9, 3.809258275499608*^9}, 3.809258528988325*^9, 
   3.809258753256215*^9, 3.809259144190247*^9, {3.809259252037253*^9, 
   3.809259281788684*^9}, {3.809262067700955*^9, 3.809262092764044*^9}, 
   3.809263322282567*^9, 3.809953865064399*^9, 3.8099556834547997`*^9, 
   3.8105700731344852`*^9, 3.818329157948298*^9, 3.8183292825532703`*^9, 
   3.818329419658567*^9, 3.818329522225733*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"13e4d9fd-4f31-48e7-b7fd-576825419629"]
}, Open  ]],

Cell[TextData[{
 "At two-loop, we find   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"02", ",", "ij"}]], "~", "F"}], ",", "  ", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{"11", ",", "ij"}]], "~", 
      SubscriptBox["D", "ij"]}], "F"}]}], TraditionalForm]],ExpressionUUID->
  "a6e6b299-9947-46e4-8d89-71ba8908eae5"],
 "   and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"20", ",", "ij"}]], 
    RowBox[{"F", " ", "~", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["D", "ij"], ")"}], "2"]}], "F"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ed3f7191-4f2f-40fb-b9f9-94439aedc9d7"],
 " \nwhere  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b27eb82e-7bb6-4881-90a3-46dc18f10c5c"],
 "  is the Hamiltonian of a harmonic oscillator"
}], "Text",
 CellChangeTimes->{{3.809875588348411*^9, 3.809875642855451*^9}, {
  3.810552283298424*^9, 3.810552305416092*^9}, {3.8195166804207993`*^9, 
  3.8195167470263987`*^9}, {3.8195167873016443`*^9, 3.819516979381794*^9}, {
  3.819517189492963*^9, 3.819517197628188*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"025637b5-4372-405b-a6d5-0fbdb4309004"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"contH", "[", 
    RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"i_", ",", "li_"}], "]"}], ":>", 
       RowBox[{"hs", "[", 
        RowBox[{"i", ",", 
         SubscriptBox["l", "i"]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["y", "1"], "+", 
         FractionBox[
          RowBox[{"a1", "-", 
           SubscriptBox["l", "1"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "2"], "+", 
         FractionBox[
          RowBox[{"a2", "-", 
           SubscriptBox["l", "2"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "3"], "+", 
         FractionBox[
          RowBox[{"a3", "-", 
           SubscriptBox["l", "3"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}]}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["l", "i_"], "\[RuleDelayed]", 
     RowBox[{
      SqrtBox[
       RowBox[{"Nc", " ", "\[Alpha]"}]], " ", 
      SubscriptBox["y", "i"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"List", "@@@", 
       RowBox[{"contH", "[", 
        RowBox[{"ind", ",", "1", ",", "2"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Nc", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"Total", "/@", "%"}], "]"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.8092588027800093`*^9, 3.809258857229864*^9}, {
  3.809259167528694*^9, 3.809259168594924*^9}, {3.809259246450358*^9, 
  3.8092592567518806`*^9}, {3.809259291685175*^9, 3.809259291851742*^9}, {
  3.8092593237471724`*^9, 3.809259324150914*^9}, {3.809259540233536*^9, 
  3.809259540413404*^9}, {3.809262080271463*^9, 3.8092620998698673`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"872e0fbc-e696-4373-a1d1-60099e37c29a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["Nc", 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox["\[Alpha]"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["y", "1"], "+", 
       SubscriptBox["y", "2"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Alpha]"], 
     RowBox[{"4", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"f", "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[Alpha]", " ", 
            SubscriptBox["y", "1"], " ", 
            SubscriptBox["y", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["\[Alpha]"]], 
     RowBox[{"4", " ", 
      SqrtBox["Nc"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"f", "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["y", "1"]}], "+", 
           SubscriptBox["y", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "+", 
           SubscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{"3", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[Alpha]", " ", 
            SubscriptBox["y", "1"], " ", 
            SubscriptBox["y", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"f", "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "-", 
           SubscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "\[Alpha]"]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["\[Alpha]"]], 
     RowBox[{
      SqrtBox["Nc"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"f", "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "-", 
           SubscriptBox["y", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "+", 
           SubscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "96"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["y", "1"], "-", 
              SubscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["y", "1"], "-", 
              SubscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Alpha]", "2"]], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["y", "1", "2"], "-", 
                 RowBox[{"10", " ", 
                  SubscriptBox["y", "1"], " ", 
                  SubscriptBox["y", "2"]}], "+", 
                 SubsuperscriptBox["y", "2", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["y", "1"], ",", 
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "-", 
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "4", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "]"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "3", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["y", "1"], ",", 
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["y", "1"], ",", 
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"3", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["y", "1"], ",", 
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"4", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "4"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Alpha]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"4", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809258835535591*^9, 3.809258857597126*^9}, {
   3.809259144344956*^9, 3.809259169114049*^9}, {3.8092592600488453`*^9, 
   3.8092592927526703`*^9}, 3.809259325713502*^9, 3.809259438021948*^9, 
   3.8092595409810333`*^9, 3.809262101700738*^9, 3.8092633224652367`*^9, 
   3.8099538665701017`*^9, 3.809955685360155*^9, 3.810570077008954*^9, 
   3.818329157964567*^9, 3.818329282634926*^9, 3.818329421225747*^9, 
   3.8183295237327747`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"1ced171f-1b66-4c46-af90-a4db24e0e6cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "Nc", ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "Nc", ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", "Nc", ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "@", 
  RowBox[{"{", 
   RowBox[{"2", ",", "1", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.809262107146493*^9, {3.8092633158645077`*^9, 3.809263317134115*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"da5c7707-135a-4856-bb19-5f88ac2b6dd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["y", "1"], ",", 
      SubscriptBox["y", "2"], ",", 
      SubscriptBox["y", "3"]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[Alpha]", " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "\[Alpha]"]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "4"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Alpha]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"4", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809262107991037*^9, 3.80926332247787*^9, 
  3.80995386664008*^9, 3.809955685432061*^9, 3.810570080692203*^9, 
  3.8183291580291157`*^9, 3.818329282642117*^9, 3.818329421303475*^9, 
  3.81832952383263*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"5c83318a-7687-4211-8de5-d630379302bc"]
}, Open  ]],

Cell[TextData[StyleBox["Second term is identical to H1",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.809263399350663*^9, 
  3.809263404086133*^9}},ExpressionUUID->"9c93541b-e253-4267-ac92-\
6510c4d3d3bd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-loop", "Subsection",
 CellChangeTimes->{{3.809258874415771*^9, 3.809258875675169*^9}, {
  3.809259271905302*^9, 3.809259272253482*^9}, {3.809263426846011*^9, 
  3.809263427711987*^9}},ExpressionUUID->"15ba1650-8f60-460e-b850-\
a63ea64dead6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ind", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"actHP", "[", 
     RowBox[{"#", ",", 
      RowBox[{"F", "[", 
       RowBox[{
        SubscriptBox["l", "1"], ",", 
        SubscriptBox["l", "2"], ",", 
        SubscriptBox["l", "3"]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Hvec", "[", "ind", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809241437701941*^9, 3.809241475792911*^9}, {
   3.809241548616164*^9, 3.80924155060581*^9}, {3.8092416378631067`*^9, 
   3.8092416550404387`*^9}, {3.809258215475397*^9, 3.809258227948881*^9}, {
   3.809258268701337*^9, 3.8092582748965597`*^9}, {3.809258439905943*^9, 
   3.809258455067257*^9}, {3.809258527400262*^9, 3.809258610904141*^9}, {
   3.809258735814929*^9, 3.809258740505918*^9}, 3.8092590505069838`*^9, {
   3.809259102220549*^9, 3.809259102692576*^9}, {3.809259209583003*^9, 
   3.809259229910714*^9}, {3.809259275697234*^9, 3.8092592758989353`*^9}, {
   3.8092597489257307`*^9, 3.8092597490575523`*^9}, {3.809262051981163*^9, 
   3.8092620907988453`*^9}, {3.809265417540482*^9, 3.809265417617888*^9}, {
   3.81057011513164*^9, 3.810570115714712*^9}, 
   3.819517226707073*^9},ExpressionUUID->"13b87437-e03c-4cd3-ae18-\
aa5a6c96b908"],

Cell[TextData[{
 "At three-loop, we find   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"03", ",", "ij"}]], "~", "F"}], ",", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{"12", ",", "ij"}]], "~", 
      SubscriptBox["D", "ij"]}], "F"}], ",", "  ", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{"21", ",", "ij"}]], "~", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["D", "ij"], ")"}], "2"]}], "F"}]}], TraditionalForm]],
  ExpressionUUID->"20230486-2de8-4171-bb44-96ce7a714f09"],
 "   and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"30", ",", "ij"}]], 
    RowBox[{"F", " ", "~", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["D", "ij"], ")"}], "3"]}], "F"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2825d427-5fc9-4918-98b0-833a709513d2"],
 " "
}], "Text",
 CellChangeTimes->{{3.809875588348411*^9, 3.809875642855451*^9}, {
  3.810552283298424*^9, 3.810552305416092*^9}, {3.8195166804207993`*^9, 
  3.8195167470263987`*^9}, {3.8195167873016443`*^9, 3.819517035166204*^9}, {
  3.8195172334471693`*^9, 3.819517249465309*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a950c8ac-968d-4dae-be9e-4956441b78df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"contH", "[", 
    RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"i_", ",", "li_"}], "]"}], ":>", 
       RowBox[{"hs", "[", 
        RowBox[{"i", ",", 
         SubscriptBox["l", "i"]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["y", "1"], "+", 
         FractionBox[
          RowBox[{"a1", "-", 
           SubscriptBox["l", "1"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "2"], "+", 
         FractionBox[
          RowBox[{"a2", "-", 
           SubscriptBox["l", "2"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "3"], "+", 
         FractionBox[
          RowBox[{"a3", "-", 
           SubscriptBox["l", "3"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}]}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["l", "i_"], "\[RuleDelayed]", 
     RowBox[{
      SqrtBox[
       RowBox[{"Nc", " ", "\[Alpha]"}]], " ", 
      SubscriptBox["y", "i"]}]}]}]}], ";"}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"15e73c8b-2baf-4606-8925-b1c6ecdf1017"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{
        RowBox[{"contH", "[", 
         RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Nc", ",", "Infinity", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"Total", "@", "%"}], "]"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.809265571428116*^9, 3.8092655870317507`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"c0eda30e-bdb2-467c-9dc9-4832f1b7b788"],

Cell[BoxData[
 RowBox[{"8", " ", 
  SuperscriptBox["Nc", "3"], " ", 
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["y", "1"], ",", 
    SubscriptBox["y", "2"], ",", 
    SubscriptBox["y", "3"]}], "]"}]}]], "Output",
 CellChangeTimes->{3.809265588335618*^9, 3.8099539075346613`*^9, 
  3.810570122990903*^9, 3.818329158054915*^9, 3.81832928279624*^9, 
  3.8183294301741037`*^9, 3.818329523992667*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"9ab79327-1f38-42e7-9a2d-754162b3aa2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{
        RowBox[{"contH", "[", 
         RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Nc", ",", "Infinity", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"Total", "@", "%"}], "]"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.809265595312845*^9, 3.809265598191309*^9}, {
  3.810570137001707*^9, 3.810570137427697*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"df8a1a03-4235-443f-88e6-eb8cb815a60d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["Nc", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "\[Alpha]"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.809265599334095*^9, 3.809953909040831*^9, {3.810570133400978*^9, 
   3.810570138015038*^9}, 3.818329158064066*^9, 3.818329282850868*^9, 
   3.818329430231533*^9, 3.818329524047556*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"216c136b-4a30-493b-895f-c0a4d16f8f24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{
        RowBox[{"contH", "[", 
         RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Nc", ",", "Infinity", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"Total", "@", "%"}], "]"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.8092588027800093`*^9, 3.809258857229864*^9}, {
   3.809259167528694*^9, 3.809259168594924*^9}, {3.809259246450358*^9, 
   3.8092592567518806`*^9}, {3.809259291685175*^9, 3.809259291851742*^9}, {
   3.8092593237471724`*^9, 3.809259324150914*^9}, {3.809259540233536*^9, 
   3.809259540413404*^9}, {3.809262080271463*^9, 3.8092620998698673`*^9}, 
   3.809265552295127*^9, {3.8092656166527567`*^9, 3.809265624382573*^9}, {
   3.810570142885427*^9, 3.8105701549438334`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"95ff75de-737c-4e74-8dd1-36160b2bb1ef"],

Cell[BoxData[
 RowBox[{"Nc", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "4"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Alpha]", "2"]], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.809258835535591*^9, 3.809258857597126*^9}, {
   3.809259144344956*^9, 3.809259169114049*^9}, {3.8092592600488453`*^9, 
   3.8092592927526703`*^9}, 3.809259325713502*^9, 3.809259438021948*^9, 
   3.8092595409810333`*^9, 3.809262101700738*^9, 3.8092633224652367`*^9, 
   3.809265451422633*^9, 3.8092656253036547`*^9, 3.809953909179497*^9, {
   3.810570150316231*^9, 3.810570156349578*^9}, 3.81832915808482*^9, 
   3.8183292828694267`*^9, 3.8183294307159767`*^9, 3.8183295245426493`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"02c9f7ad-9956-4575-b2ec-4bbeb6755bb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{
        RowBox[{"contH", "[", 
         RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Nc", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"Total", "@", "%"}], "]"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.8105701632250566`*^9, 3.810570183589216*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"37b29c9a-e377-4ebc-994a-e612c646b41a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Alpha]", "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "6"], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "6"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"4", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "-", 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "6", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "5", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"5", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"6", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.810570170568996*^9, 3.810570185472591*^9}, 
   3.8183291580933323`*^9, 3.818329282876083*^9, 3.818329432253292*^9, 
   3.8183295260139914`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"779835dd-06bc-41ce-8db9-9c65bde80544"]
}, Open  ]],

Cell[TextData[StyleBox["Third and Fourth terms are identical to H1",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.809263399350663*^9, 3.809263404086133*^9}, {
  3.8092655100347433`*^9, 3.809265510776968*^9}, {3.8092656328637342`*^9, 
  3.809265638355117*^9}},ExpressionUUID->"74c3d628-8bfc-46fb-b761-\
3aeee4036f20"]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-loop", "Subsection",
 CellChangeTimes->{{3.809258874415771*^9, 3.809258875675169*^9}, {
  3.809259271905302*^9, 3.809259272253482*^9}, {3.809263426846011*^9, 
  3.809263427711987*^9}, {3.810570209214819*^9, 
  3.810570209596881*^9}},ExpressionUUID->"34aaed17-1699-4088-90a0-\
1a3bd4df05ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ind", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"actHP", "[", 
     RowBox[{"#", ",", 
      RowBox[{"F", "[", 
       RowBox[{
        SubscriptBox["l", "1"], ",", 
        SubscriptBox["l", "2"], ",", 
        SubscriptBox["l", "3"]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Hvec", "[", "ind", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809241437701941*^9, 3.809241475792911*^9}, {
   3.809241548616164*^9, 3.80924155060581*^9}, {3.8092416378631067`*^9, 
   3.8092416550404387`*^9}, {3.809258215475397*^9, 3.809258227948881*^9}, {
   3.809258268701337*^9, 3.8092582748965597`*^9}, {3.809258439905943*^9, 
   3.809258455067257*^9}, {3.809258527400262*^9, 3.809258610904141*^9}, {
   3.809258735814929*^9, 3.809258740505918*^9}, 3.8092590505069838`*^9, {
   3.809259102220549*^9, 3.809259102692576*^9}, {3.809259209583003*^9, 
   3.809259229910714*^9}, {3.809259275697234*^9, 3.8092592758989353`*^9}, {
   3.8092597489257307`*^9, 3.8092597490575523`*^9}, {3.809262051981163*^9, 
   3.8092620907988453`*^9}, {3.809265417540482*^9, 3.809265417617888*^9}, {
   3.81057011513164*^9, 3.810570115714712*^9}, {3.810570213288237*^9, 
   3.8105702221090517`*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"fb965d97-f630-4578-bce6-3c1db8aedc34"],

Cell[TextData[{
 "At four-loop, we find   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"04", ",", "ij"}]], "~", "F"}], ",", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{"13", ",", "ij"}]], "~", 
      SubscriptBox["D", "ij"]}], "F"}], ",", "  ", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{"22", ",", "ij"}]], "~", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["D", "ij"], ")"}], "2"]}], "F"}], ",", "  ", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{"31", ",", "ij"}]], "~", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["D", "ij"], ")"}], "3"]}], "F"}]}], TraditionalForm]],
  ExpressionUUID->"0c68fd4d-fd74-42c2-8162-f2bd15e731d3"],
 "   and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"40", ",", "ij"}]], 
    RowBox[{"F", " ", "~", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["D", "ij"], ")"}], "4"]}], "F"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "85511f32-9d30-424d-b748-45fa28c9910f"],
 " "
}], "Text",
 CellChangeTimes->{{3.809875588348411*^9, 3.809875642855451*^9}, {
  3.810552283298424*^9, 3.810552305416092*^9}, {3.8195166804207993`*^9, 
  3.8195167470263987`*^9}, {3.8195167873016443`*^9, 3.819517035166204*^9}, {
  3.819517070738381*^9, 3.819517072718089*^9}, {3.819517262695801*^9, 
  3.819517304738586*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a54684c4-aa9d-4da4-82d1-95ae3f70fa8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"contH", "[", 
    RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"i_", ",", "li_"}], "]"}], ":>", 
       RowBox[{"hs", "[", 
        RowBox[{"i", ",", 
         SubscriptBox["l", "i"]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["y", "1"], "+", 
         FractionBox[
          RowBox[{"a1", "-", 
           SubscriptBox["l", "1"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "2"], "+", 
         FractionBox[
          RowBox[{"a2", "-", 
           SubscriptBox["l", "2"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "3"], "+", 
         FractionBox[
          RowBox[{"a3", "-", 
           SubscriptBox["l", "3"]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Alpha]", " ", "Nc"}], "]"}]]}]}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["l", "i_"], "\[RuleDelayed]", 
     RowBox[{
      SqrtBox[
       RowBox[{"Nc", " ", "\[Alpha]"}]], " ", 
      SubscriptBox["y", "i"]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[297]:=",ExpressionUUID->"4d778425-d449-4c60-a952-6bc6dd9c420a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabSeries", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ">", "0"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{
           RowBox[{"contH", "[", 
            RowBox[{"ind", ",", "1", ",", "2"}], "]"}], "[", 
           RowBox[{"[", "mm", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"Nc", ",", "Infinity", ",", 
           RowBox[{
            RowBox[{"-", "ind"}], "-", "1", "+", "mm"}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"mm", ",", 
         RowBox[{"ind", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"Total", "/@", "%"}], "]"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.810570230681711*^9, 3.810570313543902*^9}, {
  3.810570370302244*^9, 3.8105703746648207`*^9}, {3.810570405413649*^9, 
  3.810570406491199*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"bfb6b9f8-6fe9-4b37-bb0b-32228714c340"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"16", " ", 
    SuperscriptBox["Nc", "4"], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["y", "1"], ",", 
      SubscriptBox["y", "2"], ",", 
      SubscriptBox["y", "3"]}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["Nc", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "\[Alpha]"]}], 
     ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Nc", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], ")"}], "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "4", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"4", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], 
       SuperscriptBox["\[Alpha]", "2"]]}], ")"}]}], ",", 
   RowBox[{"Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "32"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], ")"}], "6"]}], "-", 
      RowBox[{
       FractionBox["3", "8"], " ", "\[Alpha]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "1"], "-", 
           SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "4", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"4", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Alpha]"}]], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Alpha]", "3"]], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "6", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "5", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "4", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"4", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"5", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["y", "1"], ",", 
             SubscriptBox["y", "2"], ",", 
             SubscriptBox["y", "3"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"6", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["y", "1"], ",", 
            SubscriptBox["y", "2"], ",", 
            SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Alpha]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Alpha]", "8"], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], ")"}], "8"]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Alpha]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["y", "1"], "-", 
             SubscriptBox["y", "2"]}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["y", "1"], "-", 
             SubscriptBox["y", "2"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "4", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"3", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"4", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["y", "1"], "-", 
             SubscriptBox["y", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "6", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "5", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "4", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"3", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"4", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"5", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"6", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "8", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "7", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{"28", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "6", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"3", ",", "5", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{"70", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"4", ",", "4", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"5", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{"28", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"6", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"7", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"8", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["y", "1"], ",", 
              SubscriptBox["y", "2"], ",", 
              SubscriptBox["y", "3"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.810570366732225*^9, 3.810570412006076*^9}, 
   3.818329158133209*^9, 3.818329283270488*^9, 3.8183294544188147`*^9, 
   3.818329534511384*^9, 3.819517106034171*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"df8fe561-2905-4f6c-9c26-8bc6a36bdc06"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1238, 837},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d02b8eec-89b8-4e99-af70-1f8b81a4472f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 53, "Subtitle",ExpressionUUID->"dd9c84bb-dead-48a8-ad38-255c87643e5b"],
Cell[765, 27, 683, 11, 74, "Text",ExpressionUUID->"8957f130-6203-4745-8251-f041ce74bb9e"],
Cell[CellGroupData[{
Cell[1473, 42, 687, 10, 67, "Section",ExpressionUUID->"0459c596-ba3a-4090-9562-87015de43c09"],
Cell[2163, 54, 73833, 1221, 164, "Text",ExpressionUUID->"1be37665-f871-4209-a5ea-f0856fa80346"],
Cell[CellGroupData[{
Cell[76021, 1279, 155, 3, 54, "Subsection",ExpressionUUID->"9fd94bfa-5c94-4bfe-8a4b-5ae546fcf5cf"],
Cell[76179, 1284, 2407, 58, 127, "Input",ExpressionUUID->"ddc350ca-1004-495d-921b-6dbab6b0f90b"],
Cell[78589, 1344, 11566, 309, 726, "Input",ExpressionUUID->"785cbf22-dc2e-4f68-a835-087b6ce996bc"],
Cell[90158, 1655, 8046, 226, 556, "Input",ExpressionUUID->"94e39a56-e20b-4c86-9d15-c9fde93e3912"],
Cell[98207, 1883, 11176, 336, 619, "Input",ExpressionUUID->"d19c75ff-7715-4ee4-bebb-02a311d4dc08"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109432, 2225, 824, 12, 67, "Section",ExpressionUUID->"1c05711d-5544-43fc-af88-11058658a4a4"],
Cell[110259, 2239, 2667, 69, 157, "Text",ExpressionUUID->"6bcc6397-e8e3-4613-96d0-41baeb0f08e3"],
Cell[CellGroupData[{
Cell[112951, 2312, 165, 3, 54, "Subsection",ExpressionUUID->"5e2fabb5-52c6-4d24-842e-bc90c7ec5959"],
Cell[CellGroupData[{
Cell[113141, 2319, 526, 14, 30, "Input",ExpressionUUID->"a5b124de-f238-4f58-af14-9cadf49acf4d"],
Cell[113670, 2335, 6588, 203, 86, "Output",ExpressionUUID->"f967348d-8815-4b59-925d-6062ef0680bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120295, 2543, 622, 17, 52, "Input",ExpressionUUID->"bf7492ce-c9b6-444b-a327-9e8db03d7c0a"],
Cell[120920, 2562, 149, 2, 34, "Output",ExpressionUUID->"0455a1c4-38a7-48cd-93eb-6ac71efb853a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121106, 2569, 2005, 51, 136, "Input",ExpressionUUID->"bc24f94b-b16e-4caf-a3d2-e9a99ebbae0b"],
Cell[123114, 2622, 1079, 33, 34, "Output",ExpressionUUID->"e3d23062-636e-4eeb-b530-8ec34a015103"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124230, 2660, 2063, 52, 136, "Input",ExpressionUUID->"f098b775-3f5c-4119-86ac-327218fa5d75"],
Cell[126296, 2714, 2116, 64, 56, "Output",ExpressionUUID->"5f33a4c0-cc03-4253-97c8-0b8db1c3b077"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[128461, 2784, 653, 10, 38, "Subsection",ExpressionUUID->"664a1a1a-15a6-456d-8053-d240249fa002"],
Cell[CellGroupData[{
Cell[129139, 2798, 1743, 45, 73, "Input",ExpressionUUID->"f011b140-6522-405e-bbba-248a9a4e33c2"],
Cell[130885, 2845, 869, 21, 38, "Output",ExpressionUUID->"89e2f179-fffd-421b-b3b7-a78aa2d70931"]
}, Open  ]],
Cell[131769, 2869, 494, 14, 30, "Input",ExpressionUUID->"22c557b2-df01-40ef-b52f-8384bec24d97"],
Cell[CellGroupData[{
Cell[132288, 2887, 515, 7, 45, "Subsubsection",ExpressionUUID->"e49d0d0a-3bf5-4900-8a0d-28c0796738b6"],
Cell[132806, 2896, 1077, 25, 52, "Input",ExpressionUUID->"f5171c9e-7922-4c61-92a4-f76aac085c21"],
Cell[CellGroupData[{
Cell[133908, 2925, 861, 24, 73, "Input",ExpressionUUID->"11a4d1ef-9cb6-4710-9ed5-0a9a8f5638e8"],
Cell[134772, 2951, 546, 16, 34, "Output",ExpressionUUID->"80d721c3-4adf-4d2f-83f3-2f06777e2a89"],
Cell[135321, 2969, 378, 9, 34, "Output",ExpressionUUID->"e058f450-2ec2-429e-9424-c04c5d309452"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[135748, 2984, 239, 4, 37, "Subsubsection",ExpressionUUID->"660fdfd9-a203-4a54-8990-ae748c5d6c50"],
Cell[CellGroupData[{
Cell[136012, 2992, 1119, 27, 52, "Input",ExpressionUUID->"c959cb12-3de3-45db-bc7d-719e0987b4ec"],
Cell[137134, 3021, 853, 26, 38, "Output",ExpressionUUID->"3e5673f5-fbdf-4998-9cc5-9bc83eba48d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138024, 3052, 1083, 29, 75, "Input",ExpressionUUID->"4d9413c1-356e-4ee6-8cb0-cc408ebb7814"],
Cell[139110, 3083, 1761, 61, 37, "Output",ExpressionUUID->"941ac6bc-657c-4397-8a0f-a7b71a04b098"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140908, 3149, 425, 9, 30, "Input",ExpressionUUID->"0c7ee745-e2cb-4e08-b35d-d10295e8170c"],
Cell[141336, 3160, 551, 10, 34, "Output",ExpressionUUID->"802d1326-c818-421d-84e8-d80aab471741"]
}, Open  ]],
Cell[141902, 3173, 455, 13, 51, "Text",ExpressionUUID->"1d3d4b20-5e50-4368-89e4-cb2f53074079"],
Cell[CellGroupData[{
Cell[142382, 3190, 554, 13, 30, "Input",ExpressionUUID->"2e82e9c2-0104-49ac-a370-5a4a031566ff"],
Cell[142939, 3205, 577, 12, 24, "Message",ExpressionUUID->"70d5737e-1c5c-4b4a-a9f3-5a7af334c6d7"],
Cell[143519, 3219, 479, 13, 34, "Output",ExpressionUUID->"b825979e-dc7e-4862-a568-d0e80cfb4df7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144035, 3237, 418, 8, 52, "Input",ExpressionUUID->"e9c0f832-c85c-4614-a89f-dc3bce5db42b"],
Cell[144456, 3247, 421, 7, 34, "Output",ExpressionUUID->"bef2b065-1ad4-47ee-b71f-c74d172f8922"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144914, 3259, 902, 20, 52, "Input",ExpressionUUID->"28f2aa4b-1a8e-44ab-8ca1-ccb37124ac78"],
Cell[145819, 3281, 716, 15, 34, "Output",ExpressionUUID->"58ff3ff8-8172-4014-8dcf-bf643c15183f"],
Cell[146538, 3298, 744, 15, 34, "Output",ExpressionUUID->"7514f5fc-515c-4338-a746-5e6dadb2e1dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147319, 3318, 1196, 29, 73, "Input",ExpressionUUID->"8df7f77c-b4bc-4779-83f3-b8117933a05d"],
Cell[148518, 3349, 934, 24, 38, "Output",ExpressionUUID->"e51a46a4-1f34-4901-b9ef-7752453b7e49"],
Cell[149455, 3375, 931, 24, 38, "Output",ExpressionUUID->"40d3c3f7-ecec-4114-ad8b-933a1a08e96c"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[150447, 3406, 601, 9, 38, "Subsection",ExpressionUUID->"4bb9c49a-ab52-4467-983c-9fa220c705e8"],
Cell[CellGroupData[{
Cell[151073, 3419, 1983, 53, 73, "Input",ExpressionUUID->"d603ee09-764b-495e-bbca-e6b25b558dab"],
Cell[153059, 3474, 2164, 54, 62, "Output",ExpressionUUID->"042fd8d8-7578-4b9e-89fc-894585897f3f"]
}, Open  ]],
Cell[155238, 3531, 445, 13, 30, "Input",ExpressionUUID->"45bab1dc-6360-455c-89ac-ab92d85f411a"],
Cell[CellGroupData[{
Cell[155708, 3548, 447, 6, 45, "Subsubsection",ExpressionUUID->"66305444-b22f-410b-a2b8-8484f3d0b689"],
Cell[156158, 3556, 2440, 69, 94, "Input",ExpressionUUID->"f4341590-8fb1-4981-a081-8c3f58f89c31"],
Cell[CellGroupData[{
Cell[158623, 3629, 974, 23, 73, "Input",ExpressionUUID->"34dee106-96d7-47e6-86cf-c4187d20108a"],
Cell[159600, 3654, 490, 8, 34, "Output",ExpressionUUID->"1c4e590a-4fce-4a98-b680-8fa136efdb10"],
Cell[160093, 3664, 490, 8, 34, "Output",ExpressionUUID->"d3428e87-3c89-432a-be2e-8efe73762fba"],
Cell[160586, 3674, 490, 8, 34, "Output",ExpressionUUID->"afc15401-6c73-4a21-9cee-4c3991fa2cfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161113, 3687, 814, 24, 73, "Input",ExpressionUUID->"e947716f-f048-4844-a4ee-f6ec77d90e46"],
Cell[161930, 3713, 874, 28, 34, "Output",ExpressionUUID->"b1f9fa0b-13bd-45a9-b015-9353fa4a4895"],
Cell[162807, 3743, 466, 11, 34, "Output",ExpressionUUID->"779a21d6-25fc-4262-b957-af3835ed2d0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163310, 3759, 1086, 27, 73, "Input",ExpressionUUID->"f7de81d1-4d2a-42cc-9de3-fa76325df8b7"],
Cell[164399, 3788, 1235, 33, 34, "Output",ExpressionUUID->"28ec4d49-bd17-4634-b871-774d4f44c9f9"],
Cell[165637, 3823, 837, 16, 34, "Output",ExpressionUUID->"ae3da61c-adb7-43d3-ab3e-9fff859f565f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166523, 3845, 176, 3, 37, "Subsubsection",ExpressionUUID->"e981ad3d-fedb-46c6-aa08-0959d1e5c867"],
Cell[CellGroupData[{
Cell[166724, 3852, 1073, 27, 52, "Input",ExpressionUUID->"8aa8fa68-a961-4103-9584-145c57569334"],
Cell[167800, 3881, 1279, 36, 38, "Output",ExpressionUUID->"9a1a0698-8c7b-4079-ac4b-94cc26ed2306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169116, 3922, 1155, 32, 96, "Input",ExpressionUUID->"808417b7-63a4-4074-8b9f-307c321f881d"],
Cell[170274, 3956, 3078, 106, 60, "Output",ExpressionUUID->"11909eb5-0088-474a-9fee-1d81fb6c7746"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173389, 4067, 425, 9, 30, "Input",ExpressionUUID->"e52b84e3-7221-4587-bdf8-b822f8e7f779"],
Cell[173817, 4078, 549, 10, 34, "Output",ExpressionUUID->"044b8308-a1e0-4c8f-9811-f5d566628ec9"]
}, Open  ]],
Cell[174381, 4091, 506, 14, 51, "Text",ExpressionUUID->"0f4a601d-868f-4c45-9f01-ce11632518a1"],
Cell[CellGroupData[{
Cell[174912, 4109, 554, 13, 30, "Input",ExpressionUUID->"4e92ddd0-2042-4414-9fa0-5ab30bf5f6f4"],
Cell[175469, 4124, 577, 12, 24, "Message",ExpressionUUID->"57477ff1-c575-4f44-a04f-4c5cf3344436"],
Cell[176049, 4138, 1225, 39, 50, "Output",ExpressionUUID->"debcbe53-07db-4034-bf13-df0e054844de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177311, 4182, 425, 9, 52, "Input",ExpressionUUID->"4501cdf6-2903-4353-8598-02741a212bf6"],
Cell[177739, 4193, 419, 7, 34, "Output",ExpressionUUID->"342e318f-dd89-49bd-9b62-014a00da2417"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178195, 4205, 945, 22, 52, "Input",ExpressionUUID->"f4ba9856-8d70-42cb-a4ff-5956ee9ceace"],
Cell[179143, 4229, 1235, 34, 50, "Output",ExpressionUUID->"db511356-28a4-41ad-b345-1cd725c45a12"],
Cell[180381, 4265, 1072, 23, 50, "Output",ExpressionUUID->"719f6e4a-5171-4e7f-b815-0d3eb9662a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181490, 4293, 1146, 29, 73, "Input",ExpressionUUID->"7305b527-6c5a-4f75-965e-8fe837b229fb"],
Cell[182639, 4324, 2803, 72, 78, "Output",ExpressionUUID->"481365d6-d995-40e1-bda7-56bdf29f4263"],
Cell[185445, 4398, 1904, 56, 50, "Output",ExpressionUUID->"27f6bdca-3559-435d-8987-f151aa767097"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[187410, 4461, 583, 9, 38, "Subsection",ExpressionUUID->"272464a0-cbd0-48d3-95fa-97ad1488ed69"],
Cell[CellGroupData[{
Cell[188018, 4474, 2066, 58, 73, "Input",ExpressionUUID->"5665d566-fcc9-48cc-984c-389105674679"],
Cell[190087, 4534, 4899, 121, 110, "Output",ExpressionUUID->"d93a6f46-9e06-4095-9112-baeed6c4f6b9"]
}, Open  ]],
Cell[195001, 4658, 399, 12, 30, "Input",ExpressionUUID->"d62747f8-f557-4f51-8449-a60ae154a69d"],
Cell[CellGroupData[{
Cell[195425, 4674, 343, 5, 45, "Subsubsection",ExpressionUUID->"3a9d90e9-6e04-4a3b-b13b-247d7881662a"],
Cell[195771, 4681, 5476, 155, 220, "Input",ExpressionUUID->"277e8987-0e8d-4f0e-b9e4-015e1efa5bc3"],
Cell[CellGroupData[{
Cell[201272, 4840, 839, 23, 73, "Input",ExpressionUUID->"62a42092-df54-454c-b0b9-374c957d7260"],
Cell[202114, 4865, 534, 8, 34, "Output",ExpressionUUID->"f647a9a4-dd01-4837-9242-6c5efe5071fa"],
Cell[202651, 4875, 534, 8, 34, "Output",ExpressionUUID->"5be63fb2-e1e9-4d3b-a3db-00603621a582"],
Cell[203188, 4885, 532, 8, 34, "Output",ExpressionUUID->"61452640-9cf9-4440-8482-e910731168e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203757, 4898, 934, 28, 73, "Input",ExpressionUUID->"09e45a96-61f3-46c8-9c03-b642f3f9ed8f"],
Cell[204694, 4928, 1420, 48, 34, "Output",ExpressionUUID->"7c860a9f-bb6b-442f-8aa4-97943c0e7ad5"],
Cell[206117, 4978, 636, 16, 34, "Output",ExpressionUUID->"4c65f9c3-c472-4bb5-b7a7-db450f6eb988"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206790, 4999, 1107, 30, 73, "Input",ExpressionUUID->"b69631a1-f115-4174-ab06-7b1280b75dd5"],
Cell[207900, 5031, 1677, 49, 34, "Output",ExpressionUUID->"0537ed25-8fec-49e4-92a8-e10e85ddd175"],
Cell[209580, 5082, 906, 17, 34, "Output",ExpressionUUID->"81cae1e1-159f-4cfe-ba82-0b48e9f7e4e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210523, 5104, 954, 28, 73, "Input",ExpressionUUID->"3bf96333-b488-407e-b060-371011bef7ca"],
Cell[211480, 5134, 1375, 44, 34, "Output",ExpressionUUID->"702bc019-668c-4c2f-8584-73b8209e5233"],
Cell[212858, 5180, 626, 12, 34, "Output",ExpressionUUID->"6e45a3e6-d71e-4586-8949-685948bb5b6d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213533, 5198, 176, 3, 37, "Subsubsection",ExpressionUUID->"6510742f-5948-43dd-9c5f-eea3216dfc99"],
Cell[CellGroupData[{
Cell[213734, 5205, 1023, 26, 52, "Input",ExpressionUUID->"18362a21-6b81-4fe5-9421-e038d530649d"],
Cell[214760, 5233, 1997, 50, 38, "Output",ExpressionUUID->"b2478a3f-5d1e-4566-b1ba-f90c57b0c210"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216794, 5288, 1102, 31, 96, "Input",ExpressionUUID->"999e5890-69b9-44f1-a9f2-d34b65ffc969"],
Cell[217899, 5321, 3087, 103, 60, "Output",ExpressionUUID->"5b29bd46-4939-4bd2-9c88-267979fd5441"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221023, 5429, 375, 8, 30, "Input",ExpressionUUID->"3603a1a8-1789-429b-b34c-89822a943cd8"],
Cell[221401, 5439, 576, 10, 34, "Output",ExpressionUUID->"9a43bd78-ca5c-49f0-bb27-fbbd8a63d32e"]
}, Open  ]],
Cell[221992, 5452, 554, 15, 51, "Text",ExpressionUUID->"a74fdfa0-6bc2-4f1f-a187-b8d2e60a017d"],
Cell[CellGroupData[{
Cell[222571, 5471, 504, 12, 30, "Input",ExpressionUUID->"c2a23bf3-962d-41ea-9e82-a59fb2b6c2a2"],
Cell[223078, 5485, 593, 12, 24, "Message",ExpressionUUID->"66a00606-d320-46ba-8021-73b5963cf0c1"],
Cell[223674, 5499, 2411, 75, 51, "Output",ExpressionUUID->"8dbc075c-a518-4038-b815-b8bf6abac08b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226122, 5579, 398, 9, 52, "Input",ExpressionUUID->"f0ab3373-56c7-4456-8241-d78a4ab261cf"],
Cell[226523, 5590, 438, 7, 34, "Output",ExpressionUUID->"89d366ab-7d93-4d87-9558-5e95e55c818b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226998, 5602, 940, 24, 52, "Input",ExpressionUUID->"472faa3a-3a4b-4ab2-994d-f24ab93ee42b"],
Cell[227941, 5628, 1826, 55, 51, "Output",ExpressionUUID->"d531b3f3-d7b0-4a18-ba17-38f57e3c6dda"],
Cell[229770, 5685, 1700, 38, 90, "Output",ExpressionUUID->"c6425c7c-07d8-4a63-9c51-2915493f11ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231507, 5728, 1096, 28, 73, "Input",ExpressionUUID->"2f0dba53-bb08-4d6d-ad90-caa0896d37bb"],
Cell[232606, 5758, 7369, 183, 218, "Output",ExpressionUUID->"6a5ad2bc-4b2a-4496-b596-884fdbd72fb4"],
Cell[239978, 5943, 3828, 110, 90, "Output",ExpressionUUID->"0dd3179b-8196-4ce6-afae-0e3c089edac1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[243855, 6059, 176, 3, 37, "Subsubsection",ExpressionUUID->"68ca2212-1dc4-4214-8645-fc70cf9846d8"],
Cell[CellGroupData[{
Cell[244056, 6066, 1135, 28, 52, "Input",ExpressionUUID->"f8af539b-2e38-4ce3-b6e2-80f1a1c379e1"],
Cell[245194, 6096, 7375, 197, 133, "Output",ExpressionUUID->"51a67798-9a19-4c8e-8da3-bb918b1e9ec9"]
}, Open  ]],
Cell[252584, 6296, 857, 23, 54, "Input",ExpressionUUID->"0a381c4c-9b4f-4872-9064-dca3f84fedf9"],
Cell[CellGroupData[{
Cell[253466, 6323, 843, 23, 73, "Input",ExpressionUUID->"9fb05047-243f-4aeb-bea9-0518ec623921"],
Cell[254312, 6348, 8313, 277, 129, "Output",ExpressionUUID->"903fd673-154a-4b8b-94eb-da2333449dc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262662, 6630, 427, 9, 30, "Input",ExpressionUUID->"205fda73-a458-48f0-a706-2845ccea780a"],
Cell[263092, 6641, 630, 11, 34, "Output",ExpressionUUID->"0cb04c97-5dea-4320-a7a1-5d26966b1341"]
}, Open  ]],
Cell[263737, 6655, 554, 15, 51, "Text",ExpressionUUID->"705962c4-de0b-46b4-8eeb-2bc5b2d51180"],
Cell[CellGroupData[{
Cell[264316, 6674, 554, 13, 30, "Input",ExpressionUUID->"b10fe5f3-bc2e-455b-a40a-758eb5679eeb"],
Cell[264873, 6689, 364, 9, 24, "Message",ExpressionUUID->"c023ea35-08d2-4166-b231-98694f58fa9a"],
Cell[265240, 6700, 2453, 75, 51, "Output",ExpressionUUID->"3aaccc0c-2e09-443b-bb70-92114d8ff17e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267730, 6780, 451, 10, 52, "Input",ExpressionUUID->"06ee9910-1abf-4500-a4b9-894af7db36b4"],
Cell[268184, 6792, 488, 8, 34, "Output",ExpressionUUID->"5d3d865d-9d94-4cb0-87b3-5d9e17c110d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268709, 6805, 1019, 25, 52, "Input",ExpressionUUID->"2bdbbcda-0162-4991-84d9-a99ddc96a749"],
Cell[269731, 6832, 1876, 56, 51, "Output",ExpressionUUID->"7053d91a-fed8-46d9-933f-399a1dc107d5"],
Cell[271610, 6890, 1749, 39, 90, "Output",ExpressionUUID->"ca568540-0aba-4f24-92fd-041701327a32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273396, 6934, 1148, 29, 73, "Input",ExpressionUUID->"0773120d-da8a-491a-be13-dda395a92f23"],
Cell[274547, 6965, 7420, 184, 218, "Output",ExpressionUUID->"f4ae7844-5a5c-4aea-baa2-70df27ea9a5d"],
Cell[281970, 7151, 3883, 111, 90, "Output",ExpressionUUID->"34ec695d-68d3-4a8b-b47f-ab087d1666fe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[285902, 7268, 220, 4, 37, "Subsubsection",ExpressionUUID->"2a1835ad-12e0-4363-8b17-bc692022a446"],
Cell[286125, 7274, 229, 3, 35, "Text",ExpressionUUID->"fdb4580f-b13e-45e4-a99f-3052a07b3573"],
Cell[CellGroupData[{
Cell[286379, 7281, 710, 18, 30, "Input",ExpressionUUID->"89468005-fa28-44ba-8869-29b158bc25bd"],
Cell[287092, 7301, 1611, 39, 56, "Output",ExpressionUUID->"11dec7dc-fff8-4440-8013-4c955ee456e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288740, 7345, 554, 12, 52, "Input",ExpressionUUID->"f6917353-3100-4cb4-9824-d31689f61298"],
Cell[289297, 7359, 565, 11, 34, "Output",ExpressionUUID->"0da3ace3-5bc2-4002-8db6-2d69bc59c5fe"],
Cell[289865, 7372, 521, 9, 34, "Output",ExpressionUUID->"56d8e0d2-0cd5-46bd-b7cf-03c4915aef54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290423, 7386, 727, 18, 52, "Input",ExpressionUUID->"437d1e9d-5e6e-43dc-a684-9cd820448420"],
Cell[291153, 7406, 13921, 348, 277, "Output",ExpressionUUID->"69aeac77-0728-46a9-ab75-751cc93b3e7e"],
Cell[305077, 7756, 2324, 68, 38, "Output",ExpressionUUID->"ee313d77-236e-4c64-868d-30452adad788"]
}, Open  ]],
Cell[307416, 7827, 255, 4, 35, "Text",ExpressionUUID->"954db26f-2eb6-42e9-a43e-ccb375d7936a"],
Cell[CellGroupData[{
Cell[307696, 7835, 2116, 65, 136, "Input",ExpressionUUID->"be064a64-9f89-4922-a362-43e50ad213b0"],
Cell[309815, 7902, 376, 7, 34, "Output",ExpressionUUID->"348686ab-2ad5-4d4e-be9b-a94ea19757a6"],
Cell[310194, 7911, 376, 7, 34, "Output",ExpressionUUID->"5e8c1794-58f8-439b-8fce-3e2b69c4534b"],
Cell[310573, 7920, 376, 7, 34, "Output",ExpressionUUID->"66aef18a-9e4e-46ea-9e78-c39b0968bf3a"],
Cell[310952, 7929, 375, 7, 34, "Output",ExpressionUUID->"cc5b6825-567c-4193-b465-39722e8aa5c2"],
Cell[311330, 7938, 376, 7, 34, "Output",ExpressionUUID->"96f5eefe-2364-468b-bb19-4b5d44eacd54"],
Cell[311709, 7947, 376, 7, 34, "Output",ExpressionUUID->"156aef63-da80-4ba8-b833-c679dac65d61"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312158, 7962, 734, 15, 68, "Section",ExpressionUUID->"ab60deba-aadd-400b-8159-fa7bcde40098"],
Cell[312895, 7979, 2006, 57, 113, "Text",ExpressionUUID->"5ce16578-fd3a-4d2b-9923-7d1db646caf7"],
Cell[CellGroupData[{
Cell[314926, 8040, 158, 3, 54, "Subsection",ExpressionUUID->"682c31db-bf39-47bd-bd27-e341dccb6ad7"],
Cell[CellGroupData[{
Cell[315109, 8047, 441, 9, 73, "Input",ExpressionUUID->"39bddf6e-8a1a-41bc-a485-d852c3f5407b"],
Cell[315553, 8058, 826, 24, 37, "Output",ExpressionUUID->"513d3e36-54f3-4f7b-8663-920b645575b4"]
}, Open  ]],
Cell[316394, 8085, 1228, 38, 54, "Text",ExpressionUUID->"bbc3d519-fbe3-491d-9ed2-8126d4a72171"],
Cell[CellGroupData[{
Cell[317647, 8127, 1384, 39, 94, "Input",ExpressionUUID->"e94ba471-a503-4e39-b92c-942baa0a3083"],
Cell[319034, 8168, 1106, 32, 37, "Output",ExpressionUUID->"fc5d439b-b1a7-4196-ac50-116a8a259a57"],
Cell[320143, 8202, 1096, 32, 37, "Output",ExpressionUUID->"651cf234-c397-46c4-a1a5-727ffd7c2f3b"]
}, Open  ]],
Cell[321254, 8237, 752, 21, 53, "Text",ExpressionUUID->"8580d673-b4bb-4027-906f-c515e0d74739"],
Cell[CellGroupData[{
Cell[322031, 8262, 1083, 31, 73, "Input",ExpressionUUID->"061fcfbe-5f3d-4002-acf3-ab8d94c0ad6a"],
Cell[323117, 8295, 610, 16, 36, "Output",ExpressionUUID->"fe9cb4fa-e04f-4c63-81d6-ea69d0895898"],
Cell[323730, 8313, 608, 16, 36, "Output",ExpressionUUID->"a40e4839-f5b7-4d6b-a4a8-0a56696239f5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[324387, 8335, 207, 4, 38, "Subsection",ExpressionUUID->"fbc5aca0-74a0-452c-9cf7-8a5ab008c193"],
Cell[324597, 8341, 346, 7, 52, "Input",ExpressionUUID->"8296533f-706e-4e3e-bc7f-446c33bdf9e4"],
Cell[CellGroupData[{
Cell[324968, 8352, 492, 11, 52, "Input",ExpressionUUID->"a6dbacd2-abb1-4d32-8f44-ff654b9d0390"],
Cell[325463, 8365, 1525, 45, 38, "Output",ExpressionUUID->"95b27b20-f2e1-49f3-a5fe-95b4e9852bbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327025, 8415, 1181, 32, 73, "Input",ExpressionUUID->"9fef77a7-5664-4609-bf66-68b195f950dc"],
Cell[328209, 8449, 7114, 189, 141, "Output",ExpressionUUID->"81a26afc-e3a8-464f-b8a1-74cc788fa536"],
Cell[335326, 8640, 6112, 163, 86, "Output",ExpressionUUID->"eaa98639-5d43-4764-aa2e-a50933353957"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[341487, 8809, 254, 4, 38, "Subsection",ExpressionUUID->"35e79d0f-7c1a-44e4-af03-202f8a179e01"],
Cell[341744, 8815, 395, 8, 52, "Input",ExpressionUUID->"76285ad7-de97-446a-ac91-f52906b7446c"],
Cell[CellGroupData[{
Cell[342164, 8827, 516, 11, 52, "Input",ExpressionUUID->"d9f4d34c-5ea9-4de7-9546-3e20841c7f05"],
Cell[342683, 8840, 2196, 65, 38, "Output",ExpressionUUID->"0ae5a6af-e0fb-4463-9d01-18443cec6159"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344916, 8910, 1176, 33, 73, "Input",ExpressionUUID->"1ad31cb2-b94b-4bb9-b4d4-17c010077589"],
Cell[346095, 8945, 23864, 628, 254, "Output",ExpressionUUID->"080d4fbc-0f76-4d25-8364-e89e19cfba0d"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370020, 9580, 431, 7, 67, "Section",ExpressionUUID->"2ab47cca-f94e-4091-8bfe-c579eeecaf9b"],
Cell[370454, 9589, 1066, 29, 74, "Text",ExpressionUUID->"055e5e74-3b74-4bc4-9c1b-262f6310c10c"],
Cell[CellGroupData[{
Cell[371545, 9622, 156, 3, 54, "Subsection",ExpressionUUID->"d58b2ac6-dbde-40bf-9f7e-de847bdedd75"],
Cell[CellGroupData[{
Cell[371726, 9629, 1167, 23, 52, "Input",ExpressionUUID->"a3cadbe2-6521-4871-afca-6b1907161236"],
Cell[372896, 9654, 3320, 106, 64, "Output",ExpressionUUID->"a739357a-dc8d-431c-9ef6-5251ebdc341a"]
}, Open  ]],
Cell[376231, 9763, 1118, 31, 80, "Text",ExpressionUUID->"67f41f99-a6d3-4a26-ac1f-053c84922d63"],
Cell[CellGroupData[{
Cell[377374, 9798, 2445, 70, 95, "Input",ExpressionUUID->"38365d60-8906-4fef-8816-15200b857585"],
Cell[379822, 9870, 4238, 130, 135, "Output",ExpressionUUID->"6a02be4f-a63e-46e9-aff9-cca7e8b0da5f"]
}, Open  ]],
Cell[384075, 10003, 583, 17, 54, "Text",ExpressionUUID->"e0939dac-e5bb-4470-9f7e-ab22dae83a8c"],
Cell[384661, 10022, 5915, 188, 139, "Input",ExpressionUUID->"056f18a9-2644-486e-b835-1ff046f2d383"],
Cell[CellGroupData[{
Cell[390601, 10214, 492, 13, 30, "Input",ExpressionUUID->"71708e37-fa7f-4c22-8177-c7c27efe4915"],
Cell[391096, 10229, 7457, 233, 195, "Output",ExpressionUUID->"572f6d47-04d1-4683-b891-c66ba0a7a738"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398590, 10467, 978, 29, 30, "Input",ExpressionUUID->"2a048082-e19d-46a0-9bb2-2cf332f73409"],
Cell[399571, 10498, 364, 5, 34, "Output",ExpressionUUID->"9a3f6140-c7c3-4682-9349-c9d8dcd95fd3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[399984, 10509, 205, 4, 38, "Subsection",ExpressionUUID->"4b84bba6-8308-4561-a9f5-96f10dc2c084"],
Cell[CellGroupData[{
Cell[400214, 10517, 1196, 23, 52, "Input",ExpressionUUID->"67d1ff52-4810-4beb-a01b-7728edb32411"],
Cell[401413, 10542, 12532, 434, 189, "Output",ExpressionUUID->"13e4d9fd-4f31-48e7-b7fd-576825419629"]
}, Open  ]],
Cell[413960, 10979, 1334, 39, 80, "Text",ExpressionUUID->"025637b5-4372-405b-a6d5-0fbdb4309004"],
Cell[CellGroupData[{
Cell[415319, 11022, 2403, 67, 95, "Input",ExpressionUUID->"872e0fbc-e696-4373-a1d1-60099e37c29a"],
Cell[417725, 11091, 21403, 631, 477, "Output",ExpressionUUID->"1ced171f-1b66-4c46-af90-a4db24e0e6cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439165, 11727, 964, 27, 30, "Input",ExpressionUUID->"da5c7707-135a-4856-bb19-5f88ac2b6dd9"],
Cell[440132, 11756, 5836, 184, 135, "Output",ExpressionUUID->"5c83318a-7687-4211-8de5-d630379302bc"]
}, Open  ]],
Cell[445983, 11943, 227, 4, 35, "Text",ExpressionUUID->"9c93541b-e253-4267-ac92-6510c4d3d3bd"]
}, Closed]],
Cell[CellGroupData[{
Cell[446247, 11952, 253, 4, 38, "Subsection",ExpressionUUID->"15ba1650-8f60-460e-b850-a63ea64dead6"],
Cell[446503, 11958, 1276, 26, 52, "Input",ExpressionUUID->"13b87437-e03c-4cd3-ae18-aa5a6c96b908"],
Cell[447782, 11986, 1318, 40, 54, "Text",ExpressionUUID->"a950c8ac-968d-4dae-be9e-4956441b78df"],
Cell[449103, 12028, 1516, 46, 51, "Input",ExpressionUUID->"15e73c8b-2baf-4606-8925-b1c6ecdf1017"],
Cell[CellGroupData[{
Cell[450644, 12078, 757, 21, 52, "Input",ExpressionUUID->"c0eda30e-bdb2-467c-9dc9-4832f1b7b788"],
Cell[451404, 12101, 481, 11, 34, "Output",ExpressionUUID->"9ab79327-1f38-42e7-9a2d-754162b3aa2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451922, 12117, 804, 22, 52, "Input",ExpressionUUID->"df8a1a03-4235-443f-88e6-eb8cb815a60d"],
Cell[452729, 12141, 1945, 59, 60, "Output",ExpressionUUID->"216c136b-4a30-493b-895f-c0a4d16f8f24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454711, 12205, 1181, 27, 52, "Input",ExpressionUUID->"95ff75de-737c-4e74-8dd1-36160b2bb1ef"],
Cell[455895, 12234, 4402, 130, 91, "Output",ExpressionUUID->"02c9f7ad-9956-4575-b2ec-4bbeb6755bb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460334, 12369, 733, 20, 52, "Input",ExpressionUUID->"37b29c9a-e377-4ebc-994a-e612c646b41a"],
Cell[461070, 12391, 6897, 217, 123, "Output",ExpressionUUID->"779835dd-06bc-41ce-8db9-9c65bde80544"]
}, Open  ]],
Cell[467982, 12611, 338, 5, 35, "Text",ExpressionUUID->"74c3d628-8bfc-46fb-b761-3aeee4036f20"]
}, Closed]],
Cell[CellGroupData[{
Cell[468357, 12621, 301, 5, 38, "Subsection",ExpressionUUID->"34aaed17-1699-4088-90a0-1a3bd4df05ff"],
Cell[468661, 12628, 1328, 27, 52, "Input",ExpressionUUID->"fb965d97-f630-4578-bce6-3c1db8aedc34"],
Cell[469992, 12657, 1567, 48, 54, "Text",ExpressionUUID->"a54684c4-aa9d-4da4-82d1-95ae3f70fa8b"],
Cell[471562, 12707, 1520, 47, 51, "Input",ExpressionUUID->"4d778425-d449-4c60-a952-6bc6dd9c420a"],
Cell[CellGroupData[{
Cell[473107, 12758, 1132, 32, 52, "Input",ExpressionUUID->"bfb6b9f8-6fe9-4b37-bb0b-32228714c340"],
Cell[474242, 12792, 25554, 737, 479, "Output",ExpressionUUID->"df8fe561-2905-4f6c-9c26-8bc6a36bdc06"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


